Differentiable Implicit Layers

In this paper, we introduce an efficient backpropagation scheme for non-constrained implicit functions. These functions are parametrized by a set of learnable weights and may optionally depend on some input; making them perfectly suitable as a learnable layer in a neural network. We demonstrate our scheme on different applications: (i) neural ODEs with the implicit Euler method, and (ii) system identification in model predictive control.

==> pix/scripts/control/plt.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "import pickle\n",
    "import os\n",
    "\n",
    "\n",
    "font = {'size'   : 24}\n",
    "\n",
    "matplotlib.style.use('default')\n",
    "matplotlib.rc('font', **font)\n",
    "rc('font',**{'family':'serif'})\n",
    "rc('text', usetex=True)\n",
    "matplotlib.rcParams[\"legend.fancybox\"] = False\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "expert = np.load(\"expert.npy\")\n",
    "bco = np.load(\"bco.npy\")\n",
    "mpc = np.load(\"mpc.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnYAAAHdCAYAAACQZzRJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdWZBk133n9+/db+57Zu1VXUtvaKwNkFgIEiRAiqKkGUdY1PjJfqPCT37Es/1k6MlhP5FeYhwzGodESOJII2lEgCJFkNjRWHutfa/Kfb159+uHrC6giW40SAIC0DyfCAYRVbcrb2ZWdP76nPP//6UoiiIEQRAEQRCELzz5s74BQRAEQRAE4ZMhgp0gCIIgCMIdQgQ7QRAEQRCEO4QIdoIgCIIgCHcIEewEQRAEQRDuECLYCYIgCIIg3CFEsBMEQRAEQbhDiGAnCIIgCIJwh1A/6xu4Uz3//PM89dRTH/v6P/uzP+O1115jfn6edrsNwDPPPEM2m/20blEQBEEQhDuMCHafgj/90z/l+eefZ3V19bbXttttzp8/z9NPP80Pf/jD469fuHCBEydO8JOf/IQHHnjg07xdQRAEQRDuEGIr9hPSbrd59tlnOX/+PD/4wQ8+9p978skneeqpp/je9753w9cfeOABnnnmGZ588snjFTxBEARBEISPIoLdb6ndbpPL5XjyySd57bXXblh1u51nn32WCxcu8PTTT9/0+9fD3q2+LwiCIAiC8EFSFEXRZ30TdxpJkpifn7/tVuz58+dpt9sfed13v/tdnn/+eVqt1id9m4IgCIIg3GHEit1npN1uc+HChduen3vooYdot9s8//zz/0p3JgiCIAjCF5UIdp+R119/HYB8Pv+R183PzwPw3HPPfer3JAiCIAjCF5sIdp+RCxcuALCwsPCR111vd3L9ekEQBEEQhFsRwe4z0mg0AG7bp+76il6z2fzU70kQBEEQhC82Eew+I79uCxPR8kQQBEEQhNsRwe4z8uuuwIkVO0EQBEEQbkdMnviMfNwVuF9npFgYhmxsbKBpGpIkHX/dMAwMw/i171EQBEEQhE9fFEX0ej0mJiaQ5d9uzU0Eu8+5X2cLdm9v77bFGIIgCIIgfD5tb28zNTX1W/0MEew+I7/OShzcvi0KQCqVAuDSpUvH/w1ixU4Q7jSrtR4LpdQNX3txtc752RyGqgDQsz1Wq31Spkqt55A0VAauT3PgEjdUTlfSlNMG3aGP7QVoioQfRpTT5g0/97BjY3k+ABPZGHvtIbIk0bFcan2XL5/IkzQ1APqOz17bYqGUQpGlo3vtk9AUdlpD4oZCve/ylcUisizR7Du0hi7jmRhxXWW11qeUMmj2HUIiNFkhG9doWS75hEHSeP8ja7Xaw/ED4rrKcrVPMWkwkYlh6gr1vk0xYWJ7wdGf1ekMXbZbQx5bKLLbGRIEEUuVG1/DX7XbskjHNFJHz08QPi3dbpfp6ekbPrt/UyLY3UGub79OTk6STqc/47sRBOHTUO87zI6ZoEgYqoyhKtR7DqV8llI+B0AQRlxuNDk5XaE1cKkYCSQJjCBEM31miwlKSZ1az2G9ZTOWiXE4cJjKJej4EmMZE00ZbQdd/7vE8wN+udogn4jTGLh85fQ0iizxi+U6+WREIWEQKCoPLr3/j9BLex1qtoQnaZxfyrHTHvLw6QyW67PXHpJLp5mbeP8fnfen07yz08aVzVHIzMTpuz6np3Os1wcU4nE0WWaraZHJZHh3t83ZbJJHTueodm1sWSIdM7m/Ujj+mev1AUPXZ7Kcwog7rHUCFssF+o5P25OYKcRv+Vqn02muHvSYSCVvON4iCJ+WT+L3TAS7z8j1FbjbbbVeL5r4dVf4BEG4M7Utl4VSkpVqn4Sh4vohL6/VeXi+yEZ9AMDl/Q6FhM7Vgy7j2Rj3TmRZrfUxNYUz4xqGqrDdtNhsWsyXEth+yFeWSgB4QchBx8YPI65/xHRtj0bf5aG5LFtNm6+dLLHVtAjCiOl8jI2axfJhj2+fGwNgvzPktfUWMV3mayfLGJrCS6sNigmdlWoPU1NYLN+4MhFFEau1AeOZGGEUEYQRVw963D+d5e2dNrm4zgvX6iyUEswUEiiyxIlign++csh4JkZ76FFOG5RTN+5OnCgmuLzfpdF3SZsafTug7/hEEQRRSNf2SH/EitxSOclytc/J26zuCcLnhaiK/YycP38e4LbzZK8HvwcffPBTvydBED7ftpsWU7k4W02LuWKCiWyMmK5wZjzDXDHBWMZktdonCCK6jk8pZaArMpf2OtR7NiuHPQZOgCxBLq5zeixNZ+ijyRJrtT6tgYumyEzn45woJpgrJjA1hXxC54lTJd7d7aKrEhsNizAC2w9YqfZJmgonCnH+rxfW+efLB1zYbHHvdIZvnh3D0BQu7XUYej6WF6DKMlO5G1fJerbHcrXPbCFOKWVQSZv0bA8vCPmrN3fIxTTCCL5xuozth8fbvAddm/FsjM2GxVeXikhILFf7H3rdTlVSRES4QUguoXPtsEclbeAFEXvtIR81Ml2WRyuYu+3hJ/tmCsKnRKzYfUauB7XbtTFZW1sDbj+hQhCEO1sQjoKJocr4YYSmyIRhxPJhn+l8jNVan47lkTAVZosJxjMmfcfHC0I0RaaSjjGVizH0AjbqA9brAzRFppwyUI6q8Hq2R8tygdF5ut32kFxcZyxhcnW/i3oU+gxVodq1kYg4NZam2XdxgoBHFvL81Ru7VNIG6ZiKqsgctIfstId86+wYMV2hOXDZaw+ZyMaAUViVZYmFUpLtpkV4FLKiCOYKCfwg4J29Dk+cLLPXGTJfSvDGRpNMXGcsYzKeiTGejvHL1Qb3TmfZbw/ZaVk3hEdJGv2s9fqAbFxnMhvn58s1njhVZrM+YLU2YLGcvOVrnzY1Bo5Px/LIxMV5O+HzTQS7z8gDDzxANps9Dm63cn1F74//+I//NW5LEITPqfV6n4VSkq2mxUw+juMHvLjSgCiimDQggvXagNlCnImsiSJLOF5INq6xVusDEumYRj6hU+05TOZilFMmuYQOjLZC632XgePjhyF/9/Ye+YTGgaYQ0xX6Q5+vniqzXh+wVuuTjWtk4zrjaYPpfJz1Wp+tpsX/8m/P0Xd8fn6txo+2d5CA+2azHHRtACSgOXCwvYDO0ENXZGK6wk7LYjofx/YCdttDZgpx4rrKXDHOf35zj3+5WmMqF+PNrRaFuEGtZ6MpEo2+c3z/L682yMU19jtDWgOXdEzj+mKc5QbkEjotyyUX0yklTd7aarNQTlLrOTT6DoXkrYvMxjMxlg97JE31eMVQED6PpOij1qCF34gkSczPz992m/VP//RP+cEPfvCR2wC5XI75+XneeOON2z5ut9slk8nQ6XRE8YQg3EH6jk936DGeMXllvUkpZeD4IaYqE9dVyimdf3jvgKVykpl8gpiusFLtsVhOsVrrE0URC6UknaHHZmPAXttGlSXmy0mShkrlA5WwnaFHrWezUBoVDHSHHv/w7j4TGZNq38H1QyppA0mSmcnHCCPwgxDHD7lnanQWeL3ep2f7bNQH5OIap8ZTtAYefcenb4+ey0q1x2QuznT+/ZW1atcmHdM/tHrm+gHPvrHNdC7O4ydLlFImjh/i+AHjmdjxda9tNJnMxug7oyreuUICXX3/xNGVgy4JTaU5dMnFNdbrA2bzCSKgb3ucnch8ZGiLoohrh31OjYnzdsIn65P8/BbB7lPwcYNdu90ml8vx/e9/n+9973sf+v6FCxc4f/48zz33HE899dRtH1cEO0G48zQHLm9sNDB1lf32kFOVFJm4zlZzAEjM5OP8cqVGKWVw30yOYsKgM/Tww4hMbLRal4ppTGZjRFHEu7sdmgOXk5UUthdguQG6KpM0VGRJIogiJrMxNuoDKmmDn1+rkU/ouH6EF4TIsoQEpEyVa4c9TE2m7wRM52M0ei5+FJHUFXqOT8JQyZga1w57FFMG84UkDcshZWpkYhq2FzCZi6MpEjutIZNZk6EX0rd9rn8wHXSGeEHEfDHOz67VmM7HGUvHWCwnqfcdFFkarVgeee7SAY8tFNhp24RRxOmx9/8uDMOIa9UeqixhuQEpQ+XSfpcnT1fYaAyQJOm2oc1yfRp994ZAKgi/LRHsPseef/55vvnNbwKjbdT5+fmPvP4HP/gBTz/9NOvr6x+qfD1//jwPPvgg3//+9z/WY4tgJwh3lmrP5sXVBoulBGfH06zVLRbLo7NohYTOXsem2rOJwoh7Z7K4fkTf9lmv95ktJNhsDNhtW5yqpInrKlcPu3SHHnFdZTxrEkWjsFPtORx0bRK6yunxFH4QMvRCLu11SJkqJyspikmTbHwUxoopgysHPWKawrXDHrmExkQmxmwhQRBGrNb6HHZtxtImXdsnZaqsVHsMHJ97p3OkTY1CUmfoBfzL1VFwfGShQFx//3RQrefQGXpM5WKYmsLA8dltDfmHd/aZycfIJHQWSkkOuzYnK0lyiVG4C8OIH1865NHFAvXeaJt2vvT+CuDQDTjo2vRtH0Md9e7bbAz4+ukKVw96VNImY5kbe/l96H3p2qiKTP5oG1sQflsi2H3OnD9/nna7TbPZ/FD7kmw2Sz6f54EHHuCHP/zhTf/8s88+y9NPP80zzzzDU089xdraGk8//TQPPPAAzzzzzMe+DxHsBOHOUOs5dG2PuK6wWR/w8MKolclkbtQK5KBjI0sS1e6Qd3Y6fGWphKbISBIcdm3SpoamSlzYbFFOGRSSJtWuzX5nyNmJNPdM5Y63HL0gZPmwz2TO5NpBjzc2W/Qdj7G0SSY+ao0iSRLZmI7l+kgS1HouM/k4B90hSV3FjyJ2WxYpUyMb10ibGvfN5I574W3UB5iaTNf2iaIIVZZQZZm1+oCxtMlBz8ZQJYIAhl5AJW0yW4iTjX84ONlewF++tsVCJclYOsZMPs6ra02KSR1de78589WDHg/M5FAVCVNTbthubvRHZ/xqPYdMTOOwZ0MEC+UU2y2LuybSx42eb2Wt1mcqF79hq1cQflMi2N2hnn32WdbW1shms/zJn/zJr927TgQ7QbgzrNX6zJeS/GK5zoNzOQxVPq7cvH527oVrVS7udfkfHp0jdrTSFYQRG40BC6Ukq7U+G/UBT56pEEURP7ta48vzeS7udY9XmpK6Sq1vE9MUkCRimkIQRqiKxKtrDRoDl6Vyiofn81ze77HZtHjoRJ6MqfK3b+2hKnB2IouuSCQMlZdWG9R6DlO5GMWUQcrQOOjaTOZMdGUUlGp9m62GRRjCqbEU6ZiGIktsNQfk4gZpU+WgazN0AyQJxjIm6lHVrqbKjKVNhq7PX1/YYaaQ4GQlxUQ2xpWDLuWUia7K1HsOG40+mw2LYtIgd1TocX1FMB3TGHoBURRR6zlk4/roNS+OztsNXJ+7J2//9++Vg+4NW72C8JsSwU64KRHsBOGLz3J9OkOPtKny1nabxxZLbDYGTGRjdIYesiTRtlx+fPGAb5wuc/IDwWKl2mOhlCSK4NWNBglD4+7JDC+vNThRTBBGEWlTI2GoXNhqstsaUkgajKVNJrIxtpsW5ZTJ2zstUqbG/TM5XD/gb9/epdp1eeJUiasHXdYbA/7NPZPMl5LstocEYcTA8ZnKxWhZHm4QYjk+AzdgPGOST+hk4zpDN2C7ZZGNaTQtl7SpMnACJCIGbkC95zB/VLQhSaOgut8ZEoYgy1BIGDQHLmEU0bU93thsktQ1ZopxPC8gQmK+lODL80UAXl1vYPsBxcSopctSOYksj16/tuWx2bAwNIlaz+X0WIqLex2+fW6cy/tdiknjtufobC9gv2Nzopj4VH8nhDufCHbCTYlgJwhffKu1UVuTn1455GsnS0iSxFp9wHwxwUq1Tz6h8+cvb/KH905QSZskjuan9h2fnu0xnomxVuuzXh/w9VNldloWzYHHfTNZ3tlpkzBUthoWp8dSjB/1kgvDiJ9erVJK6Vzc63JmLMV9M3kGjsebW20sNyBhKGw3Bth+xGOLRQaOTyauM1eIc2W/S0BE1/L50ok8q7UBigyyJDFfStLoO1w96BERcX42j6kpo/Ykaw0UWSZlKJTTJpmYxkqtf9NVMD8I2W6NmglrioyhyqzVBry0VsMPIr51V4X20OPawWhKxGxhFLZ+fq3GWMbgzFgayws/VBxxeb9LTJN5c6vN2fEUy9UBT52t8OZWi7unsjfMp72Zet8hiqCUEvO4hd+cCHbCTYlgJwhffKu1PsWEzpWDHl+eLxyv1m03LbKmxg/f2GYqH2Opkr5hzNVKtc9iOUkURfxipU4xaXCiEOcXK3WWKinalouiSCiSzHwpccMZspVqj5Sh8uZ2m6lsjP2uTWfoYeoKD0xnuXbQ5/R4mp7tsVBKstm0aA5cYqrMOzsd7pvJIkkSigxbTYuHTxSIH407u7zfJYgiTlVSJAyV3faQ2tHPv286i+OHDL2AhKHSGrhMZWPsdoY3HTm22x5VyLp+gO0F1PsufhAQhuAEEd88U0GS4Z/eO+DBuTxxXaE9cPj79w7QFImF4mjr9+GF92fJun7IVnNA3/E57DikYgoSEgvlJOu1AV+eL3A7owpik5j+0efyBOFWRLATbkoEO0H4YmsOXCTg7Z0WX10qI0mwWhswljE5aA95Y6tFQlc4P5ej2nXJHk1BqPUcDFVmrpig3neo9mzKSYMXVho8PF9gvpjg4m6XhKl+qEfcdtNivzNku2kxk08QRCG5uE4lbbJeG7BW73NyLMV2w+Luqezx9mQURby60USTZep9m+2mxenxDI8uFI4DmCpDGIGmyHhBSCVtstMakjlqlLzVtIiiCEkCxw+ZzcfZbQ9RZZkImM3H2W6NxpcBTGRNDFXhsGvTd3zmiwks1+fv39lntz1EVyS+erJCFIW8tNbkG6fLLFVStAYur2006Ng+s7kYKVPjzETm+DXoDD26Q5f1hoUM9Gyf0+MpbC9E/hgtUGB03u5UJfWJDHEXfveIYCfclAh2gvDFtlbrkzRU9ts2985kjythlw97rFUHGLp83Lpj4ej/oyhipdpnqZLisGvz7Ovb5JM6A8ennDQZy5q4fkBn6HPXRAZNlUmbKm3L46Bjs9UcPcapsTQXdztM5+NEEURAIaFR7TnsNofMHoWog67NfClxXIjgeCGvrjeOfrbEVmNIMamPzgnGVMYyMUpJg8v7Xep9l/OzuePt4+ss1z+6F4uxtIHthWy3LHIxnUcWiyiyRBRF7LVtrlV7FBMGKVM97nVXSOpc2e+x37Fw/IgTxQRpU+XyXo8nTpfIxnVWa312GgMalkshYXJyLHlDc+PDro0fjFq8ZOMGm80B3zk3zlvbbc6Mp48ndNyKF4RsNqyPHE0mCLcigp1wUyLYCcIX21qtz157yINz+eNKWE2GVzdanJtI4wYh2biOIkvHs1DX6wMMVcL2QnaaQ4opjebAoz30+MN7Jri012WzMaqoPezauEGA5YTEdZl632OhlMDxA9ZqA6bzMUBiIhtDV2Uu73fZaVqMZ2NHq4MS07kY+0eB0NAUsjGdr54sAbDTsthsDLC90UQIU1NYqfbxg4ivnSyRMFW2mxbADYUJlutz2HWQgM1mn3bfI5vQafRdEobCqbE0h12buK5w99Stq1X/5Wp19NhZE1mS6Fge7+11+G/un6KSNnlto4nleFhugCrLPLpYIGG8P/t1oz5AV2Xe2m5RSZtsNCx+/64xXt1o8tWlEvJtRom1Bi6OH962D54g/CoR7ISbEsFOEL649tpDerZHGEWcGc+wUR+QT+j81YVtnjhZZrs1YOCEJAyVmXz86GyYRWfocbKSJGVqvLRaH62GRRGmoTJ0ApKmwlptQD5hUErqjGVi1HpDrh72mc3HWW9Y2K5P0tSYLyWYzsWRpFEPvO22xdnxNEtH592CMGTlsM9KrU8YQd9xSRkaCVMloakgQT4xWi2s9hy6Q4/5UgJdVdhrD1EUiUfnC4TRKMQ6fkgUgaHJ5I561knSqA1LY+CiqzLrjQE7zSFPnimhKjKeHx33pLu+6+kFEdP5GKos88uVOj3b5dxEliCK8IOIV9brPDw/Wvm7st9DV0BXFZwg5OunyqjKjWPHkrrKK+sNyikdJImlcort5pCHTuRv+z5uNy1yCf22RReC8EEi2Ak3JYKdIHxxXT3o0rV9To2lSBkql/e7vLbR5JtnKiiyxOWDLlPZOPW+QzltoikythewdFRAcfWgh+v5vLPbQZVlCkmdB2bzvLvT5uxEhlLKIAhCfrFap2uNVure3e1SSOnENZVHF4v0HZ96b1TBunzYJZfQmSskKaUN0qZGLqFxYbPFWCaGLEHSUOkMPa4e9mj0HE5PpDFUGdsNWSwncYOQ3aOq3EraoNG3eWmtiSpLjKdj5BI6EdENjYhHZ9Qioggu7/VQFYlMTGW/a7NUSrFUSRJEEYvlFH3Hp9q1kSSJjfqAx5eKOH7Ihc0WLcvl8aUShz0bxwvYaQ35zt3j7LQtfnalxtD1OTeRxgvha6fKx48fhhHL1T6yFHFxr4MsyZybzNCyPMbSBpO5248SE+fthF+XCHbCTYlgJwhfTGEY8fPlGlO5GIvlFNcOe7y30+HcVBpNUXB9nzc221RSBl+eL5A0teN+btfnpP7DO7t0bJ+UoVJMmdw3nWW9PkCS4PRYmq7tsd+2USRQFHhxucGpsRTXjs7nBUFEJW1w9aDHbnvIRNbk2+fGCaPRamJr4PDc5UPOjGdQZDhRTDCTT7DZsEZFDYrEf3p1i0bfIxNT0RUFU5eJiFAlhaY1mvJwfjZ/fKYubqgkdBk/hHumssdTHCzXP5odG8P2ApoDl6EbsNcecti1iYgYOAHnJjLMHvWQa1suVw66fPlEgc7QY73Wp2m5fPVkiZ3WkCAKiUL45l3jtAYub241Wa9bZOMqpqby7XPjx9M4LNen2nWo9WwaA5fO0OPbd1V4baPNV0+WbjttIjwaq7ZUuX3RhSCACHbCLYhgJwhfTO/tdpCRqGQMYprCf3lnj4VSnI4dMFdIcHGvw1IlhabIx0UT1ydQAFzc7fDmdhuZiK+dKlHvu6RjOqYmkzY1OsPRFm8QRlw56OIHIV89Wea1jRaPzOeJ6Sq2F/CTy4f4fsReZ8gTp0uYqsLQC9htDbm03+X37qogSRLvbLfZbQ+x3IB8Umf0MSJxbiLNvVNZrhz2OOwMiekapiohyzLltEFcU7hW7ZOP69wznWWnZeH6IZmYxnu7HWKaSi6hoSkyijya4wqjHnZ7nSHZmM7JSopaz8HxA7q2Rz5hEEURE9kY3aHHlf0eXz1VYrc9ZKPepzP0efJ0mTc2W2w2+qiKwkNzeVaqfdwgQJEkVFlC12Qms3EUWWImH6d5dF5uudrD8QK6ts+37xrj9Y0WT5wu3+qtPNa1PXq2z2Q2dttrBUEEO+GmRLAThC+mn109ZDqfYCxt8p/f2iFhqMQ0hccWS8Q0hX+6eMBkLsbJSgpTU9hujkZlXe+b9n/8ZJn5UpxCwsT2A86OpymnTVaqPcIIKimTq4ejQoi7JjPIksRW00KVpeNGvpf3O0QRHPbs0RZlwPGKlaZIPDRXoGW5XDvsMZY2mcrFcYMQQ5GRZImVwz5eGFJMGkxkR2PA9tpD3CDk7FiKnjMqkHCDEE2RsLyA6VychWKCNzZbeEFIe+jRsTym8jGmcnEWjqZQXLfVsNhsDnh4voAXhKxU+8iSxLnJzHFIPOzahBE8tlhkrdZn66hY44lT5dHUjHqffMLgSycK/NUb22RiGroi4wUR56YyFBL6cSPk5sBlMhfj3e0Ojj/qtTdbTGC7AXdNZj78Rv6KvfaQhKGSiWm3vVb43SaCnXBTItgJwhfPZmNAve/Qs33aQxdFkhjPxFgqp8jENZYPexx0bCZyMRZKSfxgVDRxve3JX1/Yptl3MVWFsayJJEkslJIcdofsd2wWS0leXW+SNBXOjGdG/eIKcd7d7fCN0xXCMOK5y4dIgB8GWE7E+bkcjhfgBSG6KhPXVfww4s2tJuWUybmJDHudIY4XYh3NXHWDkELCOB5rloppTOfiqDK8sdnCckOm8zG6lsdqvU9z4OH6Po4Xcs9MlqlsHFWRGM+Y7HccEoaC7YVEUUTSVCmnRgUTrYHDS2sNfu/sGIoij16frs3jS6PK3CCM+OVKnfbQ5UtHYXSnZZGPG5yfy3H1oMfVgy5zxQTnJtL8x1e2RhM89NE0jLunssdn/gaOz6vrTU6Pp3hjs0Xf9nhwJs9+b8g9k1ky8Y9ugQJw7XD0eii3qagVfreJYCfclAh2gvDFEkURP71SZeCO5qzaXogmS0zk4kwcbeH96MLOaGWtmCBlamw2BswW4oDElYMOP1+u88TJEkQRD50oEjGaprBy2EPTZBwvoJQymC0keHOrxWQ2zi+W6zy2WABJ4uJum+l8HENT2GxY/N5dY+y2h4ThqHFw0lAxNYULmy3iukyt52L7AaWUSTk1mqe62RgwXxzNYXX8gHd3OvRsDy8I6Qw9NEVhsZSgPnDJxXXumcow9AJWqwOuHXTZbFr0hh6LYykePlFAkiBtqjQtj8VSkr47KuoAKKdNDEXmx5cP+MpikUxMp9F3eHunzYNzedLmaHXsyn6XztClkDRYr4/C8/mZHCfH0lw76PH2Tot7prJU0iZ/9/Ye45nY6HENjXNTmePV0PbA5a2dNvPFBG9utujYPn907zivrLf49rmxj/UeXzvsf6wmx8LvLhHshJsSwU4Qvlg26gO2mxZ7nSEPzeU56A4xVZUHZnPAqOnt//3CGt84U+FkJUXX9rCcgLGMydvbLd7dbpMwNQpJg/tnslSPtiF7tsd7e13OjKfpDT1mC3E2G0O+slTk4l6HSspkIhfjtY0muZiGE4S4XkA2oeP6EeNZE9sLAKj3HHZaFl3bY6GU4v6Z3PH9R1HEpf0uA8cnbWq4QUjqKFhFUURr4JJL6IylTd7b7eD4IX4YYnsBUSTxwGzuuOfbqICkyitrTVKmSkJXWawk8YKIqWyMxaNChMOuzcDx8cOIvdaQxUqSqVycvuNzcbdDOW1y4qig4t2dNqoic6KY4OJum1+uNnhoNrUY78sAACAASURBVMf9s3m2mhavrTd5dLFABLy03GA6H8PxQoppg3umsserbPudIVsNi4ShcmmvA8ATp0qsVAc8uli87fs8cHyaA/eG3n2C8EEi2Ak3JYKdIHxxuH7Ia+sN3tvr8PVTZTRF5vJBj98/N3Z8ruz5SwdIwF2TWcYyozNz0/k41w56OH7Iz64c8s27xkmaKuMZkx+/d0ApbdIZuswXkxiawnjGZLNhsVBK0Bl6LFd7PDxf5NX1JoWEhu2HlJIG7+x2mCskWCglWD7sc9iz8YKIlK7QGno8edR2BUbbnXvtIX4YsVEfMFdMoCkSmiIzcHwAYrrCeCZ2NJFhQMJQGc/EaA1crh50kSWJ9fqAUso43lbOxDRMTTlq1GxRHbhIEWRMlRA4N5E5fm0kCSw3YK0+IG2qPLZQxPJGlbMSUEoZZOM6b2w2ycY1CgmDvuPz3KVDHp7PY6gKW80Ba7UB3z5apdyoD5jKx+kOPabzcc5+YOzY8mEP2wvoOz6r1R7ldIyxtEkmrh2fU/woh10bXZFvO8FC+N30SX5+f3TNtiAIgvCpeG+3TRCGxHSVpUqKl9YafG2pdEOxwHbTIpvQR7NiO6NgsN0cMnAC3t5ujubAlhLUezZ//84e+aTBmbEUGVNHU2SyMY1azxkVMygyr2+2eHi+yCtrDUopAzeImM7G+OVKjaShoMgSl/a7HHSHpI4aIWuqzNmJNFtNi/X6gPX6gJ2WxVjGRJUlvnQiz4ligqlcnEraZL6UZL6UJBvTj64dzX41VImfXD6g1nd4eKHIl+YL/LsvzbBYSbHR6FPrOTQHDoddm4ShUkqZVJImC6UEIUAEL63WaQ4cFFliImOSNFTm8nE8P+QvXt/mF9fqhGGIqsg4/qi44oGZHLWeS9f2UGWZ3z83xkurTcbSJl9ZLDFXTPIfXtrAUBXihkqt55BP6Ox3bFaqveP3YqmSwgtG7WUmcwk26n0UWeLqQQ8/CG/7flfSJk3LxfVvf60g/DZEsBMEQfhXtlkfIEkSVw/7/OHdE7ywXOfcRIaE+f60AsvxGXoBxeSoncdqrY+qyOx3hiRMGVPTWKyk+Lu397DdkGLS5PGlInsdm0xcJaYr+GGEocmkTI0XV+p8aS7PK+sNKpnR/Nih6/E3b+6SievcP5OjmNR5d6dN/2jVrdF3kCWJfELnRDFx/L/rK1RuEH5o7ut1MV05vj5uKLy302W2kKRre7y11Tre6p3Jx3ni1GiruWf7NAYOQRQxlonx1NkKMU0lYagkDAUkiXd3Ory70+bCVhsvCInpCmcn0jy+VOSe6QzVrsPF3TZX9rtMZExWqn1OVlJsNiwkCRw/5NvnKjz7xjYR8I3TZf7ovkleXq+TT+hs1gfsd4bEVIVqzz4egQbwwGyO/c6QE4UE04UEP7ta5Z7JNP98pfqx3veFUpK1ev83+ZURhI9NbMXeQcRWrCB8/jUHLpf2OiyUk/zX9w747vkp/svbe/x3X5694bq/eXMHQ5H5/bvH+ZdrNe4az3DpoMNSOcXrG028o1AVRRHnZ/MMvYCZfJx/unjAqbE0pZRBo+8wW0iw07Ko91x6jossSQThaNSWH46qXicyceo9h1fWG/z+3eOcHk/ftg/btcMeS+XkR05XCMKItVqffEKncNRIGaDas1k+7OMFIacqKcY/8BiNvkPLcknoKsOj8KfJMrYfYGoKjb7D8mEXVZaJGSrxox58SUNFkSUqaZOB69MdugQhTGRjdIYeCV1huzXk/pkc1Z5NXJd5caXBnzw4gyTBOzsdLu93uXcqw/OXDpktJujZHkuVFHOFBOX0+/Nf//Hdfe6aTPPKaoOe4/OVxSJDL+Te6VvPsb3O9gL2O/bxOUBBALEVKwiC8IXU6DtsNQfcM53lny8f8rWlIv/w7j7fuWf8Q9fuNi0Wyim2WxZxQ2G90ed0JcV20+KdnTallEE6pvH4Uom+4zOTj/PyaoNCQmcmH2enZTFbSNC3PX52pcbVgy7NvofrjSpVVUViOhdnLG1y0LWp9m3+p6eWOD2eJggj9tv2LUNdo++Qi+sfGeqqPZv1+oDFcvKGUAdQTpk8tljk8aVRM+WX1xqs1fqs1wdk4zqL5RSKLBFGoyrYUtpAkSU6Q4+u7fH10xXGc3EGjs9ExuShuRySBPsdm2tH4802m0N2WhZ9x+fcZAZZlpCliL95c4fJjEnfDnlwLseP3toF4Mx4mjPjaS7vd7l/Lsth1+b+mRxXDrq8vdOmY3nH9/+tsxXe3elyz3QWSRptX1uuT6Pv3PZ3wNQUkkdbvoLwaRDBThAE4V9B23IZHq0sXR9yb7kB5bRJOnbjgfp638YOQuZLCV5Za5KP61TSJu2hx8+uVZkvJrlrIkMlbZI8qkKt910OujbnZ/Nc3u9Q79m8sFzjz1/ZQpFhvpRguhAnlzR44lSZE8UkG40BBx2bQkLnO3dPIMujj4Tlao+TleQtn0tj4FJKGTf9nheEXD3oockyi7dZ0VNkibunMtwzlSGMIpKGwk7LYq3Wp+/4ZOMaOy2Lt7ZbBGFE0lCZyMR4ea3JZn1A2tR4aa3BX76+TUxXuG86ix+GDFyfsbSJocr8zYUd/vefXOOtrTYw6vH3v/7jZdbqPVaqA2KqzH98eZO99hBNkYjrKpd2e+QSGq+uN3n4RIGu5fHKeuN4+1hRZL66VGSnNeTcZIbtpoUiweubo/u8nVJqVMhx/ecJwidJbMXeQcRWrCB8fi0f9lAVmalcjH98dw9FllEkeOrsGKpy47+x//0v1zgznsb1R73kSimTfELjP728iapI/I9PLOH4IU3LJWWqbDUGvLHZYrGcxA8jhm7A145mpL6+0eTxpRJbTYty2mS+mODVjQb1nstYxqSQNKikDeL66KzcdtMil9BJHp2dC8MIxw9x/ADbC1mp9SmndHRF+dBzrPUchl7AdC72kYHuVtrWaC5r+eh+eraPH4QYmoLl+McVqNrR67XZGLDZsMjEVF5arXOimORrp8qjsJrUaQ08eo7Hm1tt5vIx5kpJthoWjhfwwkqNuyYzqJKMF4Tk4jpPnq3Qtly2mxZvbrVw3IByJsZUPsZhZ0gYSfz+uVFjZID99pCNxgDPD3l1o8l3zo3THLp8ZbH0sZ7v1YOe6G8nAKLdiXALItgJwufTdtMiaSp0h6Mt02f+8TJ/eM84TgDnZ3Mfuv5//tv3+KN7J2gOPCayJsWkzo/e2kOR4MmzFeYKSVZrfRZKSS7udVip9pnKxZjIxthrDblrMkMURfyfL6zzzTNlurbPdD5OMWnwo7d2mc3HKSR1TE0hZWhk4qNVv+bA5eJeh+nc+/3WZEnC0GQMVSaKRjNQf7W9h+MHbDVGwfGTGJ+107KwvYATxfcnNvQdn2rXZq89JIzgkfkCmioThBHr9T4xTWG13ued7Q4ny0lyCZ27p7KYmoIfhPzNmzv07IBvnxtjIhuj3rP5y9d3KCY1FFmi2nOQkHhssQgSBEHIe3td9ls2j50sEgQRsgwty+MP7h4/Dq7Lhz06Q4+DzpC1+oBHFwrH28m34/qjKSKL5Vuvjgq/Gz7Jz++blzMJgiAInwg/CHGDkEY/YLGc4uXVOvmkTn3g8ZWbNLd9caWGKkuUUib1nsvA8ekOPWQZTpZTzBVuDAGvrTf50ok8UTQKkGcnMpiawv/23DW+PJ9DUSQmsiYDx+fF1TqPLhQwNYVm38FQleNQ5/oh7+50+PJ8HlP78GocjAomTlZuDCy77SGeH7JU+eRWnqZycaIoYq0+QFdkpvPx0Rb2USsVzw95eb0BwGQ2xngmRhhFjKdj3PWlDBf3Omw0LK4c9rh7Is1COcV3H5zh8m6HH1884LGlIrIk8Yd3j3P5sEtcU46LMF5db/KN0xUOuzalpAER/Pi9A/7b85Mcdh0msyb/dPGQb52tIMsSS5UUFzZbTGRjNC2Xd3a6LJYTlFK3D7m6KpNP6Bx2bSofKM4QhN+GOGMnCILwKVqvD8jHNdIxjSiK+KdLhzw6Xxz1gfvAFuxo9FSPn16t8t8/Msfb2y0iItIxDVmCjKExc7RSttOymMzGeHG5TjauIUkSrYHLyUqKpKHy/X9ZZa4QZ6mSpmf77LZsurbHI/MFpnJxNusDkqZ2wzm5d3banBxL3jLUHXZtyh+4fugGXDvskTZV5j6FCs/rM29LqdH82WrPPv6epso8vlTikfkCYQTXDnrUeqP+doc9m4lsjAdn81RSBvsdh0t7Hd7ebmPoCo8sFHh5tUExoZOKaZSSBltNi2xMp5QyOTmW5KXVOqnYaD6uoSrMFuM8+8YOc8Ukuy2b+VKcn12tHp+nu38mi+OHnB3PYLsejb7Lm1stwo9x3i6f0HH98LixsyD8tkSwEwRB+JS0LZdMTKMxcCmnTJ67fMhcPs7AC1gsvb/yNnB8rh4Ni/eDiJVaH9sLWCiNxmW9vtni3FSWmaORVI4foisSv1it82/uneCdnTanJ9Jk4zr//sV1YprMt86NsVkf4HghS5UkKVNjMhdn+bBHwlCPZ9ECrNX6GKrMeObmVbBRFNEZemSPht5vNy3qfYeTldTxCLFPi6kpLJZT6IrMSrVHz36/OlVVRgUaZybShFGEqSlM5+LIksRexyKuqyRMhY2mxXjGJAJUWeaeqQz/36tbrFR7PDCb56mzY1R7NgMnQJVkMnGNrabFN05XyMY1DFVBV2T+nxdWmM7FuHbQZ64Q5+W1Bn4QIkmj8Wh+GHFmPM1mY8DQDXhru/2xnuN0Ps52y0KcjBI+CSLYCYIgfEpqvVGz3UraZL89ZL9tUckYFBLG8WrdYdem0Xc5PZbm+cv7JHSFgeNz33QOQ1N4e3u0zWdqCpIkMXB84rrCX7y6zbfPVfjbt/d4+ESeTEzj/31xDVWC7z44zdvbbTpDj0cWClR7DkvlJLbns9W0OD2evuEemwP3hq/9quvn+fqOz/Jhj0JS/1efe3r93Nr1e/A+MO3hevjLxLTjyRWPLZZ4cDZHFI5WO//DyxsQQTaukTQ1vnXXGPudIT96c4e+7TGTT6AqEpYXMJ2LY3s+P7l0wOMni5RSJk+cKpFJGPz40gEDx+eXqw2SusJb221cP8RQFc6MpUnFdGYKCa4cdKn3bHZa1q2f1AcslVOsVEXzYuG3J4KdIAjCp2C7aR2fbTNUhSsHXYZuwHQuwVxhdIZspdpHV2RmCnGCMOLv39nn5FiKMxMZkCQkaVQ5eXoszVxhFKQOujZ7bRtdlYkiiaShEjc0/uK1LSYyMZ44VeanV2ukTY2HFwpsNS1mC3GiCF5YrvPEqfLxPQ7d0WzVmXz8uNL0V3Vtj4Shst20aFsuS5XUcQXtZ2E8E2OxnGSnNZrt+sFVroShslhOYWoKK9UefTfga6fKPLpU5FtnK/z06iG/XKnheAFRFDGdS5A8alw8mYuhyhJ7LYu1Wo9TlTSyLPGjC3t8dalIa+jz2GIR2xs1ho7rKtsti5Y12na1vYBMXGMyFzsqVNG5uN9htdqn+4FVxltRZIly2mS3Pfw0Xz7hd4AIdoIgCJ+w6wUT1Z7LXCHBRmOAH4SkTQ1TV/CCiKuHPWYL8eOh8O/stHC8kCdOVXD9EEWCt7fbLFVSaKqMJElEUcRhx2arOaCY0qn1hhSTOj+/Vh2tTiHx7m6XJ0+XiBsqQzcgpinENIV3dzqcrKSOq0yj6KiaVFdumKrwq5YP+3SHPmMZk6ncv+4q3a1IksSJYoKJbIzVWp/Drn3D9zMxjcVyClmSWKn2CMOIu6dyfP1UBVkaVcD2jtqnxAyV9sDlpdUGp8bSfGm+gKLIXD3oETcUkCL+8vVtHpzL0ei7PHGqzCtrdeYKcep9l3LaoD30WD7sMXQDxjMxikmDxUqKmKry7m6by3vdj7XNer3Y4uMEQUG4FRHsBEEQPmEbjQETGRNVlkbnvdoWq7U+5yYzxDWFw67N6bH08SqZ4wf8xatb/ME94/QdnyAMaQxc0qaKJMHcUdHE1YMejYHDdC7GftsmQmK/4/DIfJ5XN1qkTZVv3TXGdmvIeGYUOMppk+VqH12Tb2hTslrrI8ujAoVbeXG1TtpUOTWWumVRxWdJV+XjFbrlw94N0yFgVJiwWE7hBiEr1R7ltMEjC0UMVabec2kOXBbLKU6OpcnEVF5crXPYsZktxDFVmbiu8uX5Apoi8Xdv7aFKo6kbX1kq8p/f3OWxxQIvrTY4UYiz3Rqy2RhguT4niglycZ3FcoIohHd32lw96H2s5zSZjXHQsT9Wo2NBuBkR7ARBED5BbcslbWrstodM5+Os1fv07YBS2qBpeWiq/KEq0o26RXPg8Qf3TNK2PDw/ojlwSRgqlbSJIkt4Qcg7O23GMjFeuFbnvpkcbctjsZzkxdUmp8dSPDCbp225ZOM6Gw2LhVKS9fqAtKmST7w/3eKgYyMhUUwaxyt4v/ocLu91yMf1T7SNyaclE9NYqqSw/YDlwx6Of+NEh3LKPD6f17I8JrNxTo+nCKOId3c7aArkkwYTGZOkqbLVHDL0Ag66NrWew1Nnx5grJEjHdPwwZPlwwD1Taf785S2+fXaMny/XmSvE2Gpa7LWH9B2fpXKKqXyCYsrA9UMubLXY+5jbrEvlpDhvJ/zGRLATBEH4BNV6Dpoik4ldryAdMnBcWn2fh2ZzFJMfHsX14/f2OTuRwvEDWpZD03KZLcQZuMHxKttLq3VSpsIvV+p840yJl1brzBcT9GyfpKlx92QWXZVpDkbTG+YKCXZaFvm4Tt/xj/uk9WwP2wuIiD50L9fP/Tl+iKLIX7ipCJW0yVIlxUHHZrXW/9D25/XzeZIEW80BM/k4909n2ahbeH6IH0YM3IBzExnmSkmqHYf3dtusVXs8vFCg5/gslJPcN5NltT5gqZzg2Qs7PDpf4O3tDpW0wU5rSK3nMHB9pvJxHjpRAEnioDPkvb32DVW9tyJJEpO5GNvNj1d4IQgfJIKdIAjCJ2SnZTGZi9EYOJRSBhv1ARv1PpYb8vjJEombtAapdm0u7nf4d1+aZbNh0bY8cnGdbFxHV2Q0RWb5sMdOc8DFvR7/9r4JXt9sM5GNsVBOsl7r89higZiusFEfENMUMjGN7tDDUBUcP6CUHIW6KIrYbQ9xg/BDW7CNvsNyddTGQ1NkcnH9NxoL9nkwW0gwm4+zWuvfdJVsOh/nkfki6/UB280h3zhTQVNlHD9EBi5stSglDZ44XUKVZd7e7fAvV6s8ebrMbtsmE9N4fKnEZmtIXFf4xUqd6UKcrYaFqcnUejatgUsQRGRiGt+5ewyANzZaXD3ofazzdklDRVNkWgP3k355hDucCHaCIAifAD8IcfyQtuUxdtQP7oXlKtmYRjqus1D6cBPfIIz45WqdXEJnPBNjtdojZaikTJWVap97p7PstCyqPZuNusV3H5ziry/scqqS4ptnK/z0SpUvzedJmRpDN8ANAvwwQpYkgiiilDLo2t7xdInlap9cTKeUNI5DWxhGLB/2CCM4WUmhKjKNvnND8+IvolGPuxTpmMZKtUfzVwKSJEk8slAkZSpc3u+SNFQeXcjjBBFJYxTWghC+dqqMhETHdnnu0iHfPFtho2GRSxh8ea6A5fh0LI+N2gBFlrDdkKHr07N9uraHpkgosszvnfv/2XuzJ7nuMz3zOWuek/tSmbXv2LmDpEi2yFbLJu1eLIfdI/VMuKc9dniG/A/c0XeOuXF0z93cTEgRPdP2xETMtOT2eJWnRW1ma6EoguIGEEChqlB77uvZt7k4VUUUUFgkSiIBnCeigkFkZuVJoJD54vd97/tOoogi3/mozpX6ve3bTRQ02oZzJNolIeFuJMIuISEh4ZfAettgsZLGdH1Sssj3rzSIIpgpZRjPHW2ZOGCtNeLido8vnKyy1hzRMlymSjoLYxm8IG4jGNn+YW3Ym6sdfmOpzGRR542rLeYqaWbLH7dRhBFUsioj22eyoLPRNg+drFtdk0pWxXD9Qyduc+iw2hodNjwArLcM5iqfDffrL4PsfgRKEEasNGLn6o0s13KkZJHxfIrtnsOJapaT4zlymszb1ztsdU1eOjmG6YTsDSz+5mqLv3WmxkojdjWfqOWQJKgPLNojh4Htosoy660RXhAytH0y+6dvL5woE4Yh37/cZK9v3+aKj7JcjXuBExLulUTYJSQkJHxC+qZHXlNYa5sUdJXrbZP20OHRqTxr7RHPLZZueUzHcGkMHGwv4tnFCt+73OTzSxVEQeDy3pC5sk7P8rhSj+M6EAWKaZVqXsN0PCwv4On5MhCPc0eOx2xRpz5wDnPxvDBEUyT6pocoCLRHLotjGYIwri+TRCGOBdk3UNhegCBASv7sOWA/KdVcihO1HK2Rw0pjdKTu6+R4jo2OxeJYhvFCimC/QaKW19juWmx2DM5M5vHDiCv1Ae9sdnnpZJWP9oY8Nl1gsqAjiyJD26fet+lbLjPlDG+td5BEsLyAUlqhktU4NV5gr2/zw5Umo3uoERMEgflyhvWW8av87Ul4gEiEXUJCQsInpDG0yWkKraFDEEbkNQk3CBFEkVJGRblJKEVRxG7fomU45NMKru/v3z/OZ6sPbLwAtrsmmx2DUjbFiWqO8XyK9shlrW3y0snq4fdaaY6YK2fY7FmcqMW7c2utEUtjGfwgpDG0EYTYXNAYOqy1DE7WskecssB+mPEvv/f1s8RsOc3SWIa1tnHEnHBmIsdHewPU/RHuZEFjoZJmLJuiZ3oYjsdCOY3jBry/0eWDrR4vLFe4tDfk2cUyWU1BEkEUBTbaJpttgydninz3oyayIOCHERlV5onZAlNFjXc2uvx0rXVP+3a6KpFJybRGzq/ytybhASERdgkJCQmfgK2uyXg+xRtXGzw6XWCioPH6xQbn50rs9S0emy7c8pi1loEQwVbH4Pxckf/7rS3+u2dn0BSJ+sDBcHwMx6M1dGgbLl95ZhbT9Rk6Prt9i6dmS2RScfvD+9t9JvMa9YHD6f1oEtP1DyvIVpojZks6I9unPrBJyeK+M/SoMaIxsKnd53t198pBft9YNsVKY0hr5CAIAmcm8ny0nzeXVuMR7jOLZWo5jaHlI4giC7UMu0OXizsDLu4MeHqhxOW9IZ8/MYbjReiqTEoWaYxsLu0OeGa+xHcvNxCIc/eCKOILp2tUsgo/WGnz9vXOPV1zNZdiaPvYXnD3Oyc81CTCLiEhIeEXxA9CWiOHK/UR5+disbXRNshqMn4Y4QbRoZHigIHt4QYhA8dnaAfkUjLVXIrmyGWmlOYH1+JWg+sdg+vtEb/9yCSOF9A1XXZ7Notj2cOe1r4ZR5t4YcTJ8Y/F2k7PYqaU5no7jvRYaRqH5ohiWr3ldURRRN/yjr3tQUZXpSMNFZYXsFTNcPUGc0NeU/jN0zWenCsxNF0IBV48UeFKc8SFjQ5rTYPTEzmutw2+cLbGemtEMSNT0BRaI4eNjsFiJcMPVlqEUURRVzG9gJfPxX+uP73eZfUed+gWx+IWk4SEO5EIu4SEhIRfkB+vtqnlUhTTKmO5OFLkb642eWS6QGvkcm4yf8tj6n0bSRAYWB5ZVeSH19r8nXPj5HWF97d6ZBWR9bbFyPKZKWU4P1+iPrDZ7VsUNOVIttybax2mCjqzpY+7XjtGHFDcHjnoirTvBo3umEl3rWmwdIcGigedg4aKgeWx2TGp5VK3iK2T4zl+80yNiYLGds/mi2eq7PZtvne5TmPgUMmmaAxsXj43wVtrPQqazEReY61lIkoCpYzKj1ZaAEwVdIa2z+8+PsWV3SE/WWszsO6tRmxxLJOYKRLuSCLsEhISEn5OwjDip2sdpoo6EQJTxVjUXd4bUMtrRGFE13SZKBztYN1om0iiQBhGWK7PwAk4N1VgYPvIokhz4LA3dNBVEUGEJ+ZKdE2XrY6J50c8MlM4rPb66XqHSlZlLJdCVz/e4esYDtmUTM/yyGoyURSPFW/H0PZIq9KxDRQPG1NFneVqlrbhYrr+LQHBtZzGUjXL7zw6getFnKxlsb2Q1y/uMbI9oihiaPu8fHac711tocoisyWN97fi8OJqXuO/fLCHKMSnp6YX8KUnJ/nhSotvX9q7p327lCxRSqs0Bvfmqk14+EiEXUJCQsLPwcD2WGmOyOkyC5UMlhuQVmW8IOTCRo+FsQxbPYuzEzlyNwQSW27c9hBGMHB8rjSGjOc0pkoauVSctbYzsMmkZGRJYGksS0lXePt6F0GAWj7FdDEe67ZHDo2hzXwlc1gcD/EIdqKgs942WK5m2epa6KpEJXP73bndvs1UUb/t7Q8bgiCwtB95ste3eH+rd+T2Wl5DFAQ+f2KM55fGKGdVbC/gJ2sdKlmNjY5BGEY8NVvkrfU2bhAxmVf5YKtPMa3w6HSe//juDgLw+EwRywv5wukqP1nt8J2PGvd0jeWMiu3FcTgJCTeTCLuEhISEe2SnZzGw4hOumVKa1ZbB0n7v6+W9PrP7J3dhGCHdlFu31TXxgoisJmG7AQPTY7KokxIlWoYTx58MbX77kQl2eza1vMZa22CmmOZ6x+LzJ8aAeK/vR9daPDZdOFIJFkURpuvTGNgsjmXY7JjMltIMbf8woPhmtntWIupuQ0qWeHaxgq7IvLnapn/DqLS2X89WzaX4R5+bZ6aUpm04/PUHu/zeY5Nc3OuTSckU0ypbHQM3iEgpImsNg7Qq8ch0gf/8wS4C8MRMEUWSmCrpvL3W4Wcb3Xu6vrlKms2ueU+nfAkPF4mwS0hISLgLURTnvmVSMpMFHccPEQTQFBFRFGiPHNZaJlOlNI2Bw3heY678ccjvbt8ip8noapwpd601Iq3KZFIypucztHyu7g155ew4O32LqYLGWssgm5LZ6ZmcHs+iKfE49Z3NLuN57TCY+ID1tklakSimVVw/RBQFNOX2b/F+EGJ7AdnU7ce0CXBiPMtMOc1ez+ZKfYjrxy0QPPfiywAAIABJREFUtbzGgaT6wxcWmCtn6Fku//sba/yzFxe53rKYKel0DJ+u6aArMqbvs942KeoKZybyvH6xTkqReHS6wEwpjeX5/Hi1xUb73jpiT9ZyrDSSfbuEoyTCLiEhIeEOjByfK/W4naGgK4f5cAfO04P+1Uo2RRhFuEGIrkqHZgYvCLHcgKHtk9Nk6n2LoeWR1+PxbRjB+9s9HpnO89hMkUu7Q4ZOwJMzRTqGS9tweW4pPq3baJukZIlK9uho1fVDbDfACyPKGZXdvs10UWezYzFbOv5Ebu2G08aEOzNd1NFVifF8ip2exWpzRBRFjOc1wggcL+CfvbjIbDlD13D4X/6/y/yTz8+z23d4fDbPSn1Ea+QwVdDpmfEov5yJjTDfvdwgpymcrOU4O1Vgs2PyvY/qDOy7mykkUaCW047tw014eEmEXUJCQsJt2OvHZe6nJ3JIokDf9MhpCh3DpbQfDbLeNukaLpN5jb7lslD+2KEKcUVX9iDSZOiwO3AIowgRgYwq0xjYTBY05sey/GyzC0QsjmW40hiSTslMFdOoctzf2h45FNPKLT2u19sjIiLmKxnWWgbz+5VgQRQdW2XWNVwKaeWWLLuE2zNXSdMaufunpWmuNUfs9i0mCtrh3uT/9NISM+UMQRDwL/7Dh/zR8/Ps9l1OTuZYaxqstQ1mSzrG/j8WcprMmfEcb1xtUMunmMjrnJnIc7Ux5Fsf1g9PB+9EIa0QRtE9CcGEh4NE2CUkJCTcRBRFXK0PScniYWYcxA0T43mNrulSyaYwHB8/DA+DZwdWQAjM7J+SNYcO5YxK3/JIqzLXGiNyqoTpBvhRhCoLbPcsXjpZI6fJXN4dUs6k0BQRxwtojxyenC3g+EH8vbIqQcgRU8bA9miNXE6N5+ib8f5fSpYwXR9dOb4arDlyqOW0Y29LuD3L1ez+XhucqOXIpmRWGkM0RSQMoW97/JMXF6nmdcayCv/zf7zIP3xqEssJyWoyI8vjcn3IVDEe51+uD0mrEmcm8vx4tcOp8QyVnMZEQePybp/vXK7f0w7dTCnNbs8+UpOW8PCSCLuEhISEGzBdn8v1IYtjGUo3VG5tdU2mijpbXZPpYiz2dvsWXSM+xRnZHjMlnYjYWRmGET3TZWD7zFcOgmUj1joWjaHNS6fGWG2OePncOG3D4c3VNs8vlQnCiNWmwUw5gyKJFNIqay0DWRKO7O0d8OF2n3OTBSRRoL4vPAHqA+eWuBXgMLQ44Rfj1HjusGs2pymcqOVwg5CR42E4PrYX8t8+O48uK0wVNP7X76zw24+Mo8oiewMHTRF4d6tHNasiiyIXd4eoksiZiSwXNnqcncgxW04jiAIXt/u8uXpvzRQna1muJvt2CSTCLiEhIeEIu32bMxP5IyPMIIxw/BBdkeL/qhK7fYu0KhNGEEYRfStgLJcit29GWG2NmCnpiAIoksBqa0RKElipD5jI6/RNn9lyhrlyhq2OhSgIIAg4XoAsCeiqRC2nca05Iq/JlDMpNjrmkZ251eaIYlqhkFbikOG77Mwd1FFptznJS7g3zk7m+GhveHiaVstpnKjlkASRleYQiPj7T00jSQKTeY1/9aPrfPF0lal8irfXe0zkUny4M0BXJIq6wqW9IUEUcWoix+X6kPlyhkenC3QMl3c22lypD+56TaIY5ynenL2X8PCRCLuEhISEGxCP2Ts7MEystWPxFIQRhhNQH9jU8il6lsdUUaNruNTyGj3TJa8pbPcs5isZ3t3sUdIVfrzaJULgydkimZTMVFHno90BuwOLL56p8f5WD1GMIzCuNUaMZVUKmozhBJQzKkH48c5cGEZca444OxkLgLwuH97WGNi37OEBbHRM5iuJYeKTIggCp8azXKkfPSGbq6T53EKFlcaInuny249MggCltMK/e2eH55bGmC7r/GClRVGTud4eIQgR5YzCesvA8UOWqllaI5eMKvH5E1WuNQ3eXGmx0727QSKnKciSQM90f1UvPeE+IBF2CQkJCfs0hw5j2aN9qQeGiTCKRZ8gCKy1RlRzKm4QEoYRUciRnbXm0InHqLpKFEW0DZeNtsnuwOLRqTymG1BMK+Q0mWvNESdqWVRJpGt4qJJEXlfwgxDLCxjYPgtjGWwvOHLS9sbVJp9fHiMMI9o37cwZ7q0xJo2hTTV7+6DihJ8PWRKZr6RZaQyP/LokCrywPIauSnRMl88tVpAlEU0R+e6VOs8tVMjrCu9t9wnDiMbAJQJKGTUWb1HEVElHkkQGtsvvPjrJ25s9frTaoms4d72uyYJOc+jgB3c3XiQ8mCTCLiEhIWGfkeMfMSbAx4aJnV4cHXJwGnfQKdoauRR0GSeIR7HrLYP5SobWyKGaS/GTtQ5RFLLSNJgq6IRRxNMLJVw/pGu4jByfR6YK/Gi1TRBFvHRyjJ+udyhnVKq5FKosokjikYaIjbZBKaOQTsmstuIolgOCMOLmdrAoiuib3pGdwYRPjqZIcdNHy7jlthO1HNOlNAIC5+fKZDQFAYF3Njr8xnIV2w/Z7Bo0RzYD08MPIoppJc4jVCXKGZXpYprLjSF/7/FJ3lzt8MNr7cNx+p04UcuykvTJPrQkwi4hISHhNtzYzHAwBm0OHVKKhOEEBGFEXosF1tD2EQUBRRZpDG2mSzpD26M5dLhaN9CU2Dl7ejLP0PZRZfFwn69tuGx2DJ6cLcQngs0Rj88UD7PygMN9rq7hstO3eXSqSHPoUEqriDcouYPGiRtZbRksJpl1vxKyKZliWjl2t226qDNV0gnCkEen8oxlU7hBxNXGgC+crLLbd/ajT4b4YYjpBZTSClf2RoxlVAq6wsnxLB/tjnh+scSFjS7fu9y4q/tVEATmyxmut28VnAkPPomwS0hISAAcP0CVjxombC8gc8NIc6NtMltOs9uPA4l3+zaKJBx2uO72LCbyGo4fklZl3tnostkxqOVUXD9grpymmkvRGDjMVzJs9yxmyzqG7dG3fB6fKfHWeodTE3laI5fq/ni1Y7iUMypeELLTs5guxu7bvuXdElYcRtERoTdy4tiT4/LsEn45FNMquiqx17dvuW26qLNQzWL6YdxiUdRx3IjtvsVvnanx0d6QlCTy5rUOBU1h5AQUdJkPd4ZMFDRmihkmSxpdyyevyVzvGHz7Uv2u16SrEroq0R7dfXyb8GCR/E1PSEhIAHZ6NlM3xIMcGCYgPi1z/HgEZnsBQ8snikIm8ilEUWCrayEiMF3SDx+33hzxxtUWL52q4fghlhfy1FyJt9e7/NbpKlfrQ8b3R7kbHZNzE3kM12ejY/LkTJGR41HQ47Fwz3QpplWuNUcoksBsOc1qc8Ry9egp3MD2yGpHd+t2kz7YXwsHvb3N4a1Carqoc3o8R9fwmSzqzI2lcf2Q1tDhxRNV3t7oUskq/Kf3dpkt65huQEaVeGejRy2n8cRMES+MWKqk2e5aDG2XN64273pNtZxG3/LuaXyb8OCQCLuEhISEfQ6aGPpWbJg4+P/6wMENwrh9YOhQSivs9G1kUWRmv0lAFONTvkxKxvVD/p+fbvIPn5qmM3ToWi7TRY31lsFSNcPA9llpjJgoaKQkkbbh8uh0gQ+2B5ysZVnvmCyNxXtzByPY9ZZBUVcoZlTq+67Xm5sjWsOjJoqdnnVsll3Cr4aJgobjB8e6UmdKaR6fiU9ii2mZE+NZJFFkaLs8OVvkJ6sdalmFv/rpFsvVDH4UUtAVfrzWppJN8dvnxrm4N+LzJyr8bLNP33R4e71712taqmb3MxQTHhYSYZeQkJBwE80bgn4Btnvx3lrXiAOHBYG4J5TYKXswWt3r20wWdP63713jpVNVypkUV5tDTNunoCtkVJnPLVRoDGwEQFMlWiObvCbTMlzSqkRGVcim5MNx6nbPQlPEuLnA8SnqKobjU0zf2QgRhBGmG9xiBkn41TJTStMzPYbHVHzNljM8s1CiMXCRBIHFsTSFtIIfhpyZzPOT610ymsQ33t7iRDWH64dMFVL86FqbfFrl98/PcGG9x5OzJT7aHbHdM7m407/rNS2OZbiWmCkeGhJhl5CQ8NCz24934yAWUpOFj0eXURQxtGIh1TZc8rrCVs9iLKNS1BXe2ejy+GxhP9NO468ubPHcUpnJgs6l3T6CALYf8sRMCUEUaBsuzaFDJZvC9kJMLySTkslrcjwyE6Ijp2yuH2K6IX4QUctrrLcNlm5wwR6wc9N1HzeqTfj1sDCWoT5wjh2BzpYzPLdUpm24RBFM5HWmS2n8EB6dKvD29S5RFPCf3t9hYSxD3/KZLem8fb1LIa3w8tkaWz0TRRaxXJ8Pdwast+4s2lJyHITcGNy6A5jw4JEIu4SEhIce24vbJIIwwnKPGiZWWwaz5TQdw8X2fEQhopxWGdix2DOcgIKuMLQ9WkObke1TzaWYyKV4f6tPLasxXUrTNFwmCyn6pstay2C2rDOWVRnaHroiY7gBQRQdEWeuH9I148cN7biy6najVdsL0NU4565nuhR05ZZRbcKvjxO1eATqHZMntzCW5fxsidbIRQDKGZXTk1mGtssz8yV+tjVgr2fy9vUO0yWd1shhqqhxaWfAdDnDfDnNVEHjwkaPxbEMb6y02OvdOcC4kk1heQGm6/+KXnHCZ4VE2CUkJCTss9Y6eso1sD38IKScUekYLpois9m1OFnLIokCH2z3OTuZY61lIAoCQ8dncSwNCLx+qc50SadpOJyeyJGSBfYGDi3DZamaAQQ+2OqjSiKPTufpjBwyKfmIqNzqmhR1heYw7qP1/Dhe5Wa8IEQWP347bw4davlkt+7T5vR4jqv10bHxJKcn8zwyladpuAgI5FIy5+crbPVs/vbpGh/VDd5cbR3uTe71LKq5FNfbBk/MlnCCkL91psqfv7HK33t0km9+uHfXxon5SobrbfNwbzPhwSQRdgkJCQ81huOTUaVbDBMA9b6NKksEUUQYRQjEwmqnb5NRJfwwPBzRioJAfj+uYqakc7U54uR4jubIIQyhlFbRFJGhHbdLzJbTXO+aLFWz7PRtho7H49OFI9c2tD2yKZkwitgb2MxV0jdfPrCfXVc+CC+OI1kSPn0EQeDMRNwrexyPz5ZYqmRojWxEUUSVRb5waowPdwf83qMTbLYt/s2FLQQBpopprrdNirpMx3A4O5lnaAd86ckp/uTfvs8/+twc//5nO3cVdydrWVYayb7dg0wi7BISEh5qGvunWzcbJhoDm8n9mJCe6SEKAls9i8emC4RRRNf0KKVV3t3qMV9J4wYhoiCQScn82wtbfG6hxGbHYHksSwhsdS2Gdhxj8ch0nm++v8sXTlYRBGF/dKoeEZV9y8MPIwa2fyQr73YIgoDjB0RER6rHEj5dRFHg5HiWK/Xjxd3nliqM59I0B3ENnSgI/NbpGu9u9fntxybY7Vv8xQ/WUKT4+1xrmWiKREoWUSQBXZF4YanCv/j37/OlJyb51sU6XeP24k6WRKq5FLv9u3fPJtyfJMIuISHhoWe7ZzFROCqczP2+1a7hokoiAhG6LNEcOdheSFaTGVgeOU3GdkPm9vfwRFGgb3tMFtP0TJ+UJJKSRNKKhB8EKJKI4fg4QUg1p9ExHHqGxxOzxSPPv9e34rGsEIu2zE3drwcc7NNBfFo3X0kME581FElktpS+rTP1C2eq5DSZ9shBlSUUSeT55QqXdgd88dQYW12Tf/WjdYIw4tGpAhsdEz+IOD2R41rT4Km5IsW0yr/+0RrPL1X44bX2HYOJi2kVP4iOde4m3P8kwi4hIeGhJYqiQ8NE9hjhZHsBThDgBiGbXYunF8o0hg5j2bg9YmD7h3lzmiLRs1w+2Orx3GKZ5sAhJCKIInRVYuT4jByfM5N5Lu70OTeZZ29gY7oB0yUd5aZmiL2+jSRAFHFYK3YcHcOlkk0dOm0TPpvoqkQtl2KjfWv1GMDffXQCURQYWB6yLKApIo9NF9kburywPMblvQH/74UtRo7H6fEcbcPB9iJeWCzz5lqHf/DUDDs9hx9ea7FYTfPeVo/WHcTdbDnNTs++az1Zwv1HIuwSEhIeWra6Fn4QHBsLIgjw4XafxXIGiJBFIXYVOj45TeJqY8SzC2U2OiZzlTQrjSFBEOEFAaV0isbAZrqgY3oh4/kUq02DMxN56gOHIIRT4zl2+xYZVb6lLWKnZyKLAub+SeDtiKKIaP+/XTOuHUv47JLTFHKazPYxDlZBEPjdx6bwghDfj9AUmZwmM1dO47ghv7E8xptrbf7mapO24bI4lmFgeyAILIxleG+rzz9+YYEfrrRoDhxymsJqc0RjePuIk5O1LFeTfbsHjkTYJSQkPLR0TZdS5tYGhwNGjs/IDdjqWrywPMY7G10emcrz1lqXR6fzDGyP8f2mh3e3+gxsj+eWxgiiCMP1iQBJELiw0eXRmTytkUMmJVHaF2DrLYNiWrnlRG61aZCS412oO+3LbXUtZko6ay3jsP4s4bNNKaOiSuKxmXKqLPLyIxP0LQ8iyGoKmiIxVdIRBIHnlir8l/f3WG2M2O7ZTOQ1uobLQiWD4/nUBzZ/+Nwc//G9bYIwwvECGgOb+m3y60RRYLKosdk5/hQx4f4kEXYJCQkPLR3DPWKYuJHWyKGYVoiiCAGw9vO/tns2EREnqlmGtkchrdAzXUTixorlapbV5ghJFDBcj1PjGQwnwPMjpktpNjomp8ZzvH29w5mJ/C3PG4QRjYGDqkh37Xj1gji4OKVIyFLydn6/UM2lCKLo2D24vKbwm6erNIYWiiRQy2k4fshkQSOnKTw1V+D/+sk6I9tjb2BRSCu0Ri4vnapxuT4kCAU+v1zlv35URxZF2iOXgeXd1iyR1xRkSbirmzbh/iF5J0hISHgoubQ3OLbBAWJxNbJ9BpbPds/kN5bHeGu9Q1FXqWVVsimFtZbB8v7jf7zaJqNKTBfT9CwPyw1QFYEoFGiOXJ6aK9IYOmRTEpoioSkil/eGLI5lKN1UDfbORhdVEo8VfTdiewGqLLLTs+7qmE347DFZ0DHdgL55q4GhltN4YbnK9bZJWpVYHEvTHNrMFnRqhTQna1n+/I1VHC+gZ3nIksBu3+KLp2p8VB9QyqrkM2q8HhBF1Ps2rh8eOwI+uJbm0ME/Jkw54f4jEXYJCQkPHUEYf9jdbn/t/a0eBV2mmlMJI4HGyGHk+JybyvPudp+laoZCOs68W22OkEUBL4wYz2tYbsDA9pAEiSAMmchrBGGEKEBr5DKR11hpjJgq6vuj4KPC7r2tHucXSqjynd+ed3oWogDjt2miSPjsM1tO0zFdDOfWNojZcppnFsqsNg3yusK5yTyrHZPlaoaFsSzVrMpf/GANx/VxvQA/jOhaLieqWXqmw3I1S2vkxv9IcX22uxYCcej1cZyoZVlJ+mQfCBJhdx/Q6/W4cOHCp30ZCQkPDGst446mhIHtMXIC6gOHp+dKvLfR4/mlyqHztG241HIaHcOlZ7n4YUQpraBI8QlaFEacncyx1bUYL8QZedVcCscLyOsKjaHN/DHPv9EeIQrcdQQLsTg13eDYJoqE+4fFsQy7fevYXtmT4znOTOZZaxnkdJUTtTgy5bHpImeni6iyyF++vYXpBhDFPxOCAAIiERFnJnP8bLPHWEalNXK43jLQFOnYnTpBEJgrp7neNn4dLzvhV0gi7D4DLC8v88orr/C1r32NCxcu0Ov1WF1d5Rvf+AavvfYai4uLdDqdT/syExIeCAa2h65ISOLxhomd/eomPwgJI2gMbbK6fJg553gh85U0QRjRMRwKukrX9Jgo6Axsj8bAJqVIdEYuy7UshhPQGnmUMyrFtMpe3yKMQBBvFXB/9c4Of/TC4l1fQ3vkMLC9w1Fwwv3NiVpcSxccEz3yyFSehX3xV8vrVNIpVuojnpkr89hsEdPx+eaHuwxtD0kQCMOIUkbB9uKf36VKhve2+6iSwEbXYK0xIqfJxwq4tCqjK9IdM/ASPvscn3iZ8Gul0+mwurrK66+/fsttxWKRb3/725w/f/5TuLKEhAePxsBGkcTbZsOZbsDQ8qgPHZ5ZKJNRJbpG7Ezd7lqcmcyTkiWu1IfkNZlLuwNqWZXJgsY717t0TY+nF0rsDmyemCkwsDy8wMcLQtKqjOuHVHMpwpAjjtdr9RHVrHpbwXkjW12TmVL6tm7ehPuPMxM5Lu4OODeZP/LnKt+wb9kY2MyNpfloZ8hKa8SLy1VcL+TD7R4/XGnz9EKZ6ZJOz3CQBIFyRmXLNdEViZymYLgB72z2UFWRxbEs6y2DhZvc1LW8xlrLQBIFiukkPud+JDmx+wywtLTEl7/8ZZaWloBYzJ0/f56vfvWrdLvdRNQlJPyS2NlvmAgjjhVQ2z2LqaLGds8ir8lEUTzuHC+kcP2QrunuB7tajOc1DDdgb+CwWM2y2jKwA59aLoXp+qRkkYmCTs9yiSKBtCrjhxGKLCIJArL48dtvGEb89aU9fu/xqbu+hiiKaN/BzZtwfxL3yuaP7ZXNpGQWKhlqOZ2RHXByPIPnh6y3Db5wusZMKctmx+DSTo/rLYNqXiOIItZaBp9brGB5PnsDh6fmSkwWNL75/i6bbZOxXIrVY/bqFscyuEHI1foQ108MFfcbibD7DLC0tMTXv/51rl27FgeNdru8/fbbvPrqq5/2pSUkPDCE+ztpxzVMHGC5AYYTsNuzqWQ1FisZDoZj37/c4PnlCqbrxyOzCAamR16TSasyW12TrbbFE7MFZFEko8qIgkBr5JLXFVojh4Iuk1YkOobLbPnjMeyba21my/o9nZC8udrh2fnyJ/3tSPgMIokCS9UMV4/pla1kU0wUNYoZBTeAmbKG4fp0DYfff3oaPSWz3jbYaBusNkfMFNMoosD3rzb5/fMzrLdHXKsPefFklc+fGOMbb29xZW/AeF5jpXHr89VyGidqWXZ6VrJ3d5+RCLuEhISHgtWWwXI1Q3vkHNvQsNkxmdkfY1luwMJYmp2+zUxJxw9COqbLXDlDfeAwW07TMhxahkNBVyhlFLY6JhMFDdsLEYGcJvP+dg9ZjINgl6pZ+paPvT+KPRi3NYY2I9s7rCa7E44f4AUhOT0xTDyopGSJ6ZJ+7EnadFGnqCuUswopWSavydSHDo4f8OpLy4zsgK2uwfWmyUbXZGk8i+n4/OBqm3/8wgI/Wm1ztT7k2YUKf++JSf7Te7u8td5hupg+VkwK+60WE4VY/DWHye7d/UAi7BISEh54BrZHNiUjCAID26dwjDBy/BDHD3l/u89UUaeW03CDkJQssdWzmNwffQrEGXI9wyUIIiYKGlsdk82OyYsnq/QsD2F/P6lrxHETkiCQTclkUhJD2yO372T1g5Ch7dO3fU6N5+76Oi7vDTkxnhgmHnTSqkwle3yv7IlaDiKYLukU9BSCAFfrsZv6j3/nLGsdi45psdIYstO1+NxihXc2u2y0Df7w+Xn+8/s7XK0POT9X4h88Nc2F9Tbf+ahOKa1w+ZgxMMRi80QthywKrDSGmO6t8SwJnx0SYZeQkPDA0xjYTNwh722zYzJb1vlwp89u3+blR8bpmS5FPW6e6BruYV6cIMS7eH3bp7BfB/azzS7FjMrA9jg9nkUQBKIoYrNrYnohz8yX2e3bTBZ0+qZHNZcC4lPEclpBk8W7Nke0Rg5BEDFZSMKIHwYKukJWk9k5JlT4sekiPcPj3FSeybyOKAr8ZL2Drkr8ye+c5cPtEabt8uHOgNbI4e8/Oc2/ubCDIMCXHp/iP7y7w9XGiMdminzx7ATbPYufrHeQRYFLuwOi6FZ3LsR1aCdqOdojl5XG6Lb3S/h0SYRdQkLCA82BYQLA9UPkm0wTURTh+AGNQZy8r6nSfrSJSyWbYrNjoakSBT0e3wZhLPSKaQUvCDEdn92ew3w5Q9/yyaRkdFlgo22iySKqJJLVZEQhHruWMvFp3V7fZjynsduzqd7FCHEgLgvpZAT7MFHOqMiiQGN4tOtVFAUenS6w3bV4drFCLqWQUSW+f6VBLZvi1S8s8cHuCMf3+fG1Fl3D5e8/Pslf/HCdal7jkckC37q4y2bH5Km5Ek/MFOkaHhsdA9v1eWeze0fRNltOsziW4VpzdNuqsoRPj0TYfYZYXV3la1/7Gn/2Z3/Ga6+9xh//8R/T6/U+7ctKSLhvudkwsd2zmCkdPfHa6JgUdIXNrokXRpwez+EH4aFr1g0CDNtnPB+fsu30LPqmx1hGZaKg861Le5waz6LKIkVd4XJ9RDGdoj50kGWJpWqG9bbB4liG6y2TxbEsjh9geQGaKnKtNeLx6eIdX8dqyyCjSoztn/QlPDzU8hpeENExjna56qrEiVqWa40hf/fRcbwgIq8r/NeVFo9OF/n9J6dZrRtEYcT3LjdwgoBn58r81YUtHpnOI4kib6w0aI8cPrdY3m+qcIgEgTCC711u3FHcSaLAiVqObEpmpTGkb91ajZbw6ZAIu88AvV6Pr33ta7z++uu8+uqr/PN//s/56le/yiuvvMLi4iLf+MY3Pu1LTEi4L1ltGSzdlNN1Y0ZYFEUMLI+B7ROFMJnXEASBjY7JXDmN7QXs9Cxmyx9nxg0sj3w6diDOl9PUBw6KLBEGEUu1LLYb4PkBPculpKtUMimiKH5ey4tP9K63TRbHMmx3LQq6gq5K3I6+6ZFRZWw/TFomHlKmi3rcXWwfFU+ljMpsOcMH2wP+++fnaQ9dFAn+65UmXzhT47nlCo2RQxhE/HClRVqXyWoyP9vs8uJylbWmyY+utbC9kPPzJRbHslzeG1JOKxTTCt98fxfzmLqzG8lpCidqOWwv4Gp9mPTNfgZIhN1ngNXVVZ555plb4k1efvll/vRP/5SvfOUrx4YX347BYHDky3ESJ1PCw8eBYUK8Q+DvtcYIRRJwvIAwCpkrp9EUkYhYiG33LFKydGi22O5ZdE2PJ2biE7Z/97NtnlssUx/YTJV18pqCIMCoqQ1UAAAgAElEQVR7232yqkQxreD4ATMlHc8PkUSRra7JZEEjiiL6lneskeNG6kOb2g0u2oSHk7lKmtYwdmzfyERBo5ZL8bPNPv/ji4v0DB/HC/j+5SZffnqG+UoGxw/oGR7vb/ao5TT2BjZt0+ZvnalyYbPLty/VUSSBUxM5HpvK8+NrHeYrGZaqWV6/VGeze/e4k/F8HI+ysW8kSvj0SITdZ4C33377tiHEr776KsVikddee+2ev9/s7CyFQuHw61/+y3/5y7rUhIT7hpsNE/VBLJAOCIKQ1ZbB6Yk8Oz2bqVKaxtAhCCMm9nfebC9AFEGV4xO11tAhp8ns9m1EQcB0AvK6iiwJlDNxDRkRtIbuvjNWQRJFNEXizfUOZyZyCIJATlPY6JhkbtjdO461lsFCJXN4gpjwcLNUjYWTd9Op2GI1i66KXG6M+B9+YwEvDOlbLt+90uSPnp+nkk2hyCLrrRH1oU0upfDB1gBFEnlipsTFvQF//eEeeU1hvKDzzGKZv/5gj8mCztPzJd7d6PHhdv+W570ZQYhjfaq5FCuNYVJN9imRCLvPAMXinfdr/uAP/uCwO/Ze2NzcpN/vH379yZ/8yS/jMhMS7ht2+9YtzQymG5C5IZz4e1ea/NapKj+93mE8l2K6qNM13P1YEpnWyDmsActpMu2Rw17f5tR4js2OydD2WR7PcnlvwHxZJ61KbHUt2qZLLa+SVmVGtk9lPzPPD0Lahsv0fj+sF4RId3DC9q2401aVRcIouqeqsYQHn9MTOa7WR4Q39cqencwTRRHXOyZ/9MICfhjRG7m8ca3Nf/PsLOWsSkFXeGe9gyKBKou8t9Unr8mU0gof7fV542qDai6Frkg8u1jmW5f2yKRkvnhmnI2OyaWdAfWBfZsr+xhNieNRAFYaQ2wvuMsjEn6ZJMLuPmB5eRmAt956657un8/nj3ylUsnCdcLDQxhGGE5wmBV3HFfrA6aKGqIoMLID0pqMtt8IUcnGf18GVpw31zNdxrIptnoWxbRMEEZsdU0kQWC6oCGJAk4Qj6L8MOR6y8D2Qp5fKjNyfEoZFcPxaY9cTlTjDLrG0MYLoluMHDdycOI43B8p/6JcbxvJB+sDxpmJHJf2jsaSCEI8Sj0Qd//084u4YUhnaPPOepe/c26CWl5jIq/xnY+aZFMSqiTSGjlM7leVvb/V4+31DrPlNBHw7EKZ73zUwPVDfuexSTqGy27P4kp9GLev3IVKNsWJWo7m0GG1mcSj/LpIhN19wMGJ3oULFz7lK0lI+Oyz0TFvMUxYboCmxG9319sGjh9xajzPm2ttTlQzVDLqYVjweD7ef+uZHuUbKr7WGgbzlQxD2yOMQFVEtno2Zyfzh/e5uNNnLBc/Zjz/sWj7yWqbJ2aLh/t+IzvukpUE4diTuLWWwVwlHr02hw61T9AL64dRsvP0gCGKAqfGc1ypH22nSMkSS9Usrh9yvW3yz15cxgsiuqbL5b0hTy+UmSlnWBrL8F8+3MPx47BuVRF5crbAesvkx6tt3rne5UQth+EEPDNf4o2VJh3D5bfO1BAE6Jsu1xpDWvc4ap0tp5krp7nWHN3TiV/CJyMRdp8ir7/+OqVSiT/7sz+74/3K5bgXcnV19ddxWQkJ9z03Gyb2BnE48E7PIqfJ6Gp8OqcpEm4YUUyrbHZNxrKxKNvomGRTEqX9Mepw340YRvDudp/zs0VymsxOL44vEYGB5dIzffL7LlfHD1AkkaHt0bE8TtTi07qR46PKIooksjewbxkZD2yPlCySkm/vlL1XGvt7hbWclnygPmAokshcOc1K46i40xSJR6YK2F7AWsvgn764hOXFO3drLYPlWpYT41kemczz3Y+avLfZo5ZLoasKv/PoONcaQ775wQ4XNjqcnshhegGPTRf48WqL9sjhidkSEwWd5sjFcHyu1of3dBInSyInajk0RWKlMTz8O5XwyycRdp8iX//61+n1enz1q1+94/06nQ4AS0tLv47LSkh4IGkOHWRJoGd6LFYyrLVGTBY0dCUWUNtdi5l9g0IQRkeaIK7WR8xV0jT6NoooxBl1osByNcvmfkfsty41eHahxFbX4omZInt9m7GsygfbA07dUAPWGNi4fhg7ZYMIVT76NrzXt5na38Pb7Vt3bMy4G0PHJ6cpFNJKfNJ4D+OzhPsHXZUYz6e43j7qWpVEgSdmi3hhyGprxB8+P4cTRNiOx2pzxFhW49HpIufnS7yz0eXfvbvNwlgGRZH58jNz2G7AX/5kg7++uEs5oyIgcHo8z0/XO7RGcVfy2ck8e30bVRa52hjRvSln73YU9DgeZeT4rDTubaSb8PORCLtPkeXlZV599VW+/vWv3/F+165dA7itczYhIeH2xFl1Lm4QUsnE+3OiKGB5AZYXHoqoKAJRELDcgL7lMVnQ6RguiiRg+wHljMrlxpCT+ydvOz2buf3RbEFX8PwATZUZWh7jBY0ogs2OxVhWJZuK9/2CMELcjy05Lr5kvWUccb9abkBa/cX26xw/QL1BnC5Xs6y2bi2WT7i/yWkKeU1h+6bqMUEQeGKmiCQIXG+b/MEzswSIQMRH9QFhBM8uVHhuucKlnQH/+ofrzBTTZFIyL56ucWo8x99cbfFXP92iMbCRRIGFsQzvbvRoDG3KGZVHpgt0DZcwirBc/+eqGZss6CxXs6y3Dba6yarAL5NE2H2KvPzyyxSLxbsKtgM37M8TeZKQkBCz0hihKzLTRZ3r+w0QA9sjrUgcSKvGwKa4nye327cOx6kDy6NneixUMuz1bUp6HEycScnIosB4XqNveXQNF0US0eV4Zy6OMzGYLul0TfcwZuV626CYVsjvP9eN0m5oeyhyHI0CHGm/+EXY6h5t2RAEgbyu3PPJSsL9QymjokgCjWPG7eemCmRS8c/t75+fBkFAFUXW2wabXZOXTtb4wuka7212+fO/WUWVBBYqGfJplc8tlDFcnwsbPX602qRruoxlVS7uDGgMbLIpmbNTeYIwYuQGZFMSV+qje26hEIT41LucUVlpDJOfzV8SibD7FDl//jyrq6t33J17/fXXWV1d5dVXX01GsQkJPyeuH7LVtTg1kTv8NUEQaA4dLC9goRKbLFZbBuWcylguRRh9fKpmej6GE1DLpXCDkI7poSsizv4oda9vU8mqfLg74OR4jnc2epybLGA4Pq2RiyqJlNLqkZiVjhG7bG9mt28fRqEAnzi7TuDWU8FaTqOZZIs9kNRyGkF0a/UYwKnxHKW0ytX6kC89PkU6JaNK0DM9frTS5O+em+AfPj3DpZ0+/8cP1zCdgDPjOTRV4qn5AgPLIQxhpT7keseg3rf5aDeOPknJEucmY3HnhxGKJGC6Puutu4caH5BWZU7UcvhhxEpjiOMnLu5PQiLsPmUOmiWOE3erq6t85Stf4ctf/vJd9/ASEhKOEkUR15ojFvYdsqbro6sStheQkuN2CVEU4iiQCPwgwnIDLDc4FFQ73djccK0xQlMEgjAiCAU0WaSa17C8gIHloykieU2hPnKYLGpsdAxquRRB9PGu3nbPOhz73sxG+3gR94u2TdxpN2++kv65PnQT7h8mC3H12HEnZkvVLJNFnSuNIa+cm6CS1RGEEEEQ+cufbvDy2RpfemKavb7FX/xgla4ZZzoqosTvPjbFwPTwggg/iMjrMhd3B3zr4h67PQtBEDg7mcf2Qgq6wtD2yWsyV+pDRnepJLuRai6OR9nr28nP6CcgEXafMktLS3z729/mtdde4ytf+Qpf+9rX+MY3vsFrr73G008/zZ/+6Z/edQcvISEhxvU/Hl9+tDdksqCR0+LTsr1+7Izd7lkIQnzCAbDT+1gEDWyPTEpGEgVMx6dvuWRSEvm0ghfAWtPgydkChusfnrq1Rg5hGDFXTmPYPiMnoKArZFMysiRyME11vICu6R4+l+uHyJKA4fgIAocjWIj7YfN3qRq7E+YddvNSshS/PvfeP3AT7h/mKmnaI+fYP9+5coaFcpZLuwNeOjnGbCmDH4aM51P8+RtrvHxunN88WUVA4C9/uknHcHH8kPrA5jdOjjFbSbM7sBk5PmcmcjheyF9d2OQHVxsAnKhlMd14H9VwA7IpmZ7p/txxO/OVDFNFnZXGkMYwcXP/vCTC7jNAsVjkW9/61mFDxOrqKq+88grdbveW/tiEhITb0xw51PJxndFSNUPX9I6MPQ/MC33To5hWiKKIg1XvMIxw/fBQYL271WO+ksZ0A0rpOOdu5PoossRkQadveViujywKZDWF7b7JyI4/8Fw/YuT4RFHETClN13ApptUjZoj6wGYir7Hds5i96bSubTjHjmvvhTiz785RKbPlNFtd6473Sbh/Wapm2epax440p0o6pyeyfLgz4JmFCqcn8nQMj7mxLP/nj9f522cnWR7PMFXU+N7lBpsdE0UW2e3ZBAH83mNT+EHEpd0hZyaz5HSFi3tD/vKtDa63DWbLaYIwbkrJajKGE1BMK1zeG97Sc3snVDmOR1ElkZXGEOPnOPl72PnF48wTfumcP38+cb4mJHwC/CBkr28zUdCP5MD191skrrcNymmVKIpIyXEFWFqRSKdkPtjuU8ulDselGx2T+UqaR6byDCwv/tAq6fQsj6WxDB3DJaVIdE2XMxN5rtRHFDIKlWyKoe0TRXHunSQKdEyXhUqGwQ0jsiCM2O3bd2yf+EXY6VssV7N3vd9EQWPnDuPhhPubU+M5Lu4MODORuyXXcTyvI4si72x0OTeVR1ckvn+lwXI1w799Z5NXHpnkjSsNcimF7Z7JyPE4UcuRkkW+e6XOlx6b5HLd4OJOn0pGJZ8S6Fse7212udY0ODuZQ1ckOiOXU+NZVhojqrkUzaGDJAlHdknvRjGtUkyrbPcsdvs2S2OZW15PwlGSE7uEhIQHhnrfJq/FY9AwjA7HoO2Rw1hWJYygbbpkNZmULBKEEY4f7wWF4ceZclEU4YchYQh5XaU+tNkd2Jybjo0RxbRKe+Tg+iFRBPNjGeo9+/CUrWd9PEo92Om72QxxcHpx88h0q2t+IrF1rx95eU3B8gL8uxS7J9y/nJ28tXrsgEo2xbMLZS7uDJirpHnl3DgXd0csVDJ88/1tzk0VkCWBsYyGJktca8StEcuVDN+4sM1kPsXT82VSskjX9CjpKo2hQxQGbHUs3t3qIYmxK/3keA4/CAmiiLwmc3nv5zdITBd1lsYyrLYMdnrJafOdSIRdQkLCA0Fz6CCJwmFbRBz38bGQ2uxYTOQ1VEnE8cIjwcCG4x1Wjh08FmB6/zTNsH1Skkh75DJV0HD9EMcL6VsetbzGW2sdzkx9XC32/7P3ZsGSHeZ93+/sve999332AUAsBAiAm0gBFBdZjkRZZhzZUlyJRNJluZJYRfkpL3mQ7DAPeUmFqYqTiuNyRDNWZFklkoBASiCxL0Mss959730/+5KH07fn3pl7BzODwTJA/6ougLndt/vcxpzu73zf//v/W7qDKonENYntZngcQRAc6DTsts3rRrDAgXHwrXKjBY3DWCjEWRmK1D+yCILAqdEkl0qdQ29Px1QeP5bncqlLLq7xW5+c4JW1Bg9OZ3lhqcrCSALb83E9GElF0G2fraZJMa7y3HINzw+YLyY4NZagYdiMZ6IsV3XWaj2ycZVS22SrYfDSSo18QmM8HQn9H3Mxtpsmu61b08+JosDxkQSpqMJiuUNLH6ZXHMawsBsyZMhdT0t3sFyP/H49XRDqfGpdi3xcw/F9Sp1w9On5AfRvB7i02+Xk2NXCbKdlkI+pBEE4Mn1+qcZnjudp6WEh99ZWi5OjcWpdE1USkERo6zZT2Sim46FbDoIIxf7xdC33gOXJRl1nNHW9hs52fRTp9t+WTeed9XX7EYSwEL7ZzM8hdx+yJDKXj7NYPry4S0YUHlvIsdkwkCWJf/joDH99scTnThR5Y6PFbCGGF/hsNnRyMRlFEohpMs2ew2K5TUN3UGWJh+eybDVCGUBEEXlxqcZOy2QmH8X3A/79q+votsupsSSVjkVUkYgqEpd2O7fcNU5ooT2K5Xosljs4w67zAYaF3ZAhQ+5qdNulrtsHunP7aRkOhuMxmtQIgqsWItstk3RUIaZJ9KwwDB1gu6nTNlwW+gkTmw2dIAgYSYUFYTKi0LFcOpZHoxc+r+sHuD6MpUJvu2RURpOlwfi1vC8T1rA9ggCih2ytbjb029bcdS2X+G2kVBQSGvWefdOJAUPuPiKKxFg6eqSFSDKi8PBclnrPxvHgv3x8nj8/t8VnjhXCfOWoQi6ucqXSw3R9fAQ+eyJPz/J4brFCEAR0TDe8f8tAFAW+dt84luvzn36xTaVt8rnjBZ65WOYnF8uMpjWiikSpY3K8GGe1ph9qrvxOjKQiYaJKZdh13s+wsBsyZMhdi+OFBsTzfa+6Peo9m2zsql2I4Xjh5t++0WcQMDBzzfTvGwRwudRlNh9DkyUEAWzHxw1CC5FcQqXetUj1LVRqPYdcXEOVxAOj3D2l27WZswAbDZ2RlIYmH/72e7vedaW2edu5svPDkexHnoQmk4kpR8Z3JSMKn5jOYLgubcvjD544wZ+f2+RYIY4kCLQNJ1we6tlc3G5T79ncO5Xh08eL/IfXttAdFy8ImEjH8P2AcxsNHp7N8duPzeH48BfntklpCgE+T71dYrHSZT4fauYKCRVZErlc6txynrEgCIylI7dVGH5UGRZ2Q4YMuSsJgoArpe4gu3U/LcMhEws1PnudMsc/qKvbo2u6JCP9OLGmwUhSOzAO3WwaZGIym40eM9kYl0odZnIxFvvPXddDK5P9NHo2IqHharljUuhHiu0tRuxZnewnLEYPPs6tvBbvBkUKo8w65lCz9FEmE1PRZInSEUVQKqJwZjyNKMB63eC/+dIpnluuE1FEFgpxdpphRuxcIcKzizW26j0cz+eff/kkz16u8vxSjVNjCWRRxA/gra0mOy2DX7l3jCfPjlHr2XQMF8/3Kbd0fnx+J8xstj06psPxYoKlSveWtXPpqELb/PDZobiez5ubrVsyab4TDAu7IUOG3JVcKnU4PZYcdLgs17uucOv1tW3X+sLt+df5/YJor0m2WutxZjw18LardW1szycX02gZLrmEiheE94soIhOZKEEQ4Hg+rhcQVUN9m+35uEE4tu2aLqmIgul4eH5AQpMJAq6zbGjq9mDx41bZbBhMHzGKvlkmMlF2blHMPuTuo9iPzTtKV5mOKpwYTZJQZS7sdPinXzjOUqVH23A4ORZeyDR1l186WWCl2uPidouXlhv8wS+fIK5J/OufrTCRjTCaitCzwg3ZK6UOmiLxDx6dIZ/QaJkOsiQSkWV6lstPLpbZbRpcKXeZzsUod8xbvliZzERv2Qj5vaRjOixXe9w7mbrlJZF3y7CwGzJkyF3HYjm0ZdhfHJXbFiNJDcfzkUVh8MHQtVw8Pxho6ACqXZtcXKHctpjt58VeKXWYyccwHX9gk6Lb4c/G+wWbLIo4rk/HdBBEAVUWCQLomC6qLJLZZ3GS1OQDH05rNX3wXNfybjtutnd4N/JW+bB9OA55bxhPRzFs78jOWDqqMFeIU0yovLbR5L/+7DwbLQPd9pnJxfH8gLe22vzSySKqLHG51OY/vbnN504W+donxviPv9hmudLlU/NZGrpFqW2w2dC5tNvm4bkcf//haQwnXMho9Cy+dt84oijyymqNvzi3hSILLN+iNCCqSliu96HQipbaJk3d4eRoeOGZiSmHZvi+VwwLuyFDhtxVrNfCjdJrtz/39GxbDYOpbBgdNpmNslYLR6j7sVyPpu5QSKpIYpgBu9HQOTWWYqXWHViG+EGAYbtoqoQiCjQNh62mzkgySlKTMZ0wwkyRRWKqREN3yMdVurbLSCoyWJ7YbOiMZ47Wv202rk+fuFnapkNSuzNe83FNxusncAz5aDOdi1HX7SMTHdIxhalcjNlcjJdWG/x3T5xkvd6jZ7lM5eJIAry02uDkeJLJbBTDcvnhm7sYls/vPjZLW3f4y7d2mSvEsb0A0/EotU0Wy10ausPffWCSr9w7RrVn86evrJOIyPy9T05z71San1ys8JOLJc5tNG6pUJvLh4sYHySr1R6yKAzO5/WaPlhQer8YFnZDhgy5a9hpGSQi8kATdxgBoaDadn00WaLatRg/xNttb0zb1G3KbZMTxSQRRUK3PRRJxHQ8Nmp6GGskinQtLyzQ0lEiikjHdAdLF62+zs50PJYqXaYy4Zu65we4foDjBaRucMyOd/s2J5WOxUjq9pYmDmOuEGe1Nlyk+DgwX4iz3TQwncPNgjMxldF0hBOjCf7qfIl/9sXj6LZHpWNyZiKF5fic32qRiarMFxJ4fsB6vctzKzV+9YFxRpMRzu+00S2XnhVmx67WujR6NpdLHfIJjX/02ByPzuf50Vu7/ORSiYgi87uPz/Kp+Tx/c6nMX725w3Kle6QucD+yJIbm4h+A/YnnB1zcbTOaigxslzbqOpIkUG6bjKS0m/od7gTDwm7IkCF3BdWuhSgI5G5Ch+b7AYIgDLJhD6PWtRlPR0MzYkFgOh8jIovYTvihUOmYaIoUJkgI4fMX4gqSKNDUHdIxBUUSB3q8vae5UupyZiwZJk4ooeXJtVu7+zEdb6DNu1WCILjppImbxfcDKm1rGL7+MeHEaJKVai/0djyETEwlH9e4dzLFjy6U+Z1Pz6EpYWf8kfksbdNhpdbFcH0+tZClabgkNIVnLpSZK8SYTMcQgHrP4o3NFg9MZ1gsd2npFovlLtWuzQMzWX7v8wvUug4/X6zy0kqd0VSEf/yZeRw/4KWVOo2ezUq1x3IlLAyPYr7w/nftupbLYrnLqdHk4FyudS1UWWQyE6Xd19l23qcFj2FhN2TIkA89LcPBsL3BhutRlDsmxaTGRiMcga7VetflUrZNh+i+MW6pbQweV5bEwUKF5Qb4QUBck3A9n6ZhI4oiAqE9SttwGEtptHSHbN/MGMKOoSSJbDcNBLjOgqRnucT2FXI7LZPx9O15110bU3YnWKn1mMxGqXWtD4Veach7z+mxJBePiB4DyMZVMlGNs+NJnrlY5lfOjKNIIo2ezRdPj9IxPFYqXbabJo8v5Fmp9BhPR1ir6sgSFJMRIopEVBH5j+e2uWcyhekErNV71LsWV0odYqrEbz82y5nxJFcqXX6x3mS50uP4SIKv3jvGarXHq2t1JtIRAmC50mW50kW3DxZLgiCgyeKRXcg7Tblj0ujZnNq3yGXYHm3THbyvjPdzmaey74+GdVjYDRky5EONYXvUutZNadD2xj2eHww6a9d2+Gpdm3LX5OxEiq2mgecHzOXDx3a8UDMXBAH1roUowEgywk7LRBUlCgntQAdwu29GHOtr3JbKXWZzUYIgTJGwXP+6EWylY1FMXp86cTu4fV3hTsu4I+77tusjCQKz+RiyKLJU6d6BoxzyYUcQBE6Ppbiwc3g6BUAurpKOqtw7meZiqc2psRSW57NZ1/nGI9OIgsArq3XqPZtH53Ns1A0UScD16OcrK8Q0hXRE4eeXq9iez2w2xnpdp2mEo9lGz+aTszm+dGYUURTYahqUWibPL9X4yn3jfOnsGD94bZNyx2ShmGChmKBlOCxXuqxUe4MR7HRf13qz7BW0tutz+Yj4tcNYq/UQBeHAe1MQhAXr/i59XJPRbZeIImG5/nt+wTQs7IYMGfKhZqtpsFC83qvuKMKtWJGtpkFUla7zmAPoGGHShGm7fSPifhpFM+zebTYMql2L+6ezrNV6FJMaru/j9b3w9nR8fsCg0DMcl67lMpqO0tRtuqZ75Ah27/kqHYt84vYsTpq6TSoi8+JyDdPx2W2ZLFe6VDpXbSx2Wya1W4gLW6/3mM3HEAQBSRRIaMowj/NjgiQKLBTjXLlBYZNPaERkkdl8nExM4fhIkmrX5uXVOr//+QVOjCb5i19s0zFd5goxPD+g1rXJJ9S+LCLs/pmej+t5vLndYiQVXiyt1XQqnfDv8Fg6ysNzWaayUaKqRNdy+cErGyQ1mSfOjOL7Pn99oUStazGejrJQTDCXD/NnlytdNuo6CU2mfYgvYxAEbDUNVqq9wdfF3Q7PXqmw2zKZyETf0Z7E7+vpikmNQkLDsL2BwfflUpcTI8nrfmYqG2OjL8t4r83A78wq1ZAhQ4a8R8jizanIbM8joSlsNgzm8jGWq71Dc1P9INTdrVR7SKLA5L4Ir71Cze1r9HqWSyoaRZXFfhRYeBvB1RFrzwrzYy/utJjNx/CCgI2GwedPFN/xmLuWSzF5tP7uRtR7NjO5GJpi0uzZPDibBRh0MKDfiRCEAxm6R7HXUdgrOrMxlQAodUzSsaMXP4Z8dIgoEhOZKCvV3pEXJfmE1te7hufAl+4Z5cdv7fDvXlrntx+bYzQV4c9/scUvnyyiyiIJTebSboeTo0kc36dneczlY7y51eKh6Swvr9XJxlQikshb220kUWCjriNLIqbjUulYKKLILzZbXCy1+dX7Jqh2LY4X4/x8sQrA/dOZwfFJooDleFza7SEIkIoq2K6P4wWMpyNossRYOhwN9yyX3bZJMiKTjiqkogoJTb7hkkPPctlsGJwcSbLdMthpmUQUibgqcWGnzXQuNsigvva1tdzQSkkUhHe1MPVODDt2Q4YMuesxbI+W4TKejhAEAU3dGXjK7cf1fEotk5gikY4p+EHoTXcYluvRs0OdTLVrk44puIGP3zc3lgUB2/XomC7FhBYaEUcVOkaYu/pOxZDv3/7iw95yiOsHjKUitE2H19cb7LQMLuy0mcrGmC/EKbUtthsGpbbxjo8ZaoCujpSycZWmHhaP6x+whcSQ94+4JpOLqTfUghUS2uC8iSoyX7lvgqQm87//bJn7pzL87uNzvLBap2U6tE2X8X6xaFgeU7kouuXx2eNFzm02eXQux0gyQjwiE1UlHpjOYLoeZ8aTPHFmjL/3yWlOTyCAKaUAACAASURBVKT4zpdPMZmO8tpqnUxMwXB8PjGVYTIb5dnLFeo9i2rHYqOus9s2icgSS2Ud1/OZzMSYy8fZbBgEQcBiucszF0v87EoF3w/IxdXQoLsZnicxVTrUBqbSsVir9VAkgZVaj0JC41gxwWQmOrgQTNzAemguH2O1pjObj7H2Hp5Tw8JuyJAhdz2VjkU2pmI6PhFFoq7bh27PbjUNJFFAEMFyfJIROdx67SMQdrxs16PSsXh8IQ9Ax3BQJJGYEr5pVzsmCGH3bzQVwXJ9dNujkNB4bb35jt26Rs9mqdK97cWHvaWJhm4jiQIzuRhN3aHUNjk+kmC93qOpO0xmo3z2RIG/uVwZ6JAOy+JsGc6hFjKCIKD2uwrvlxh9yAdPOqYQVaUbjiSLybC420tTeWQhz1w+xl+9uYMiS/wXj8yyWukhiKEkIBkJfR8vb3e4fyZDqW3y2HyeF5cbNHrhhnouqnBuvcnp0RQr1R7PLVbZaBjEVYn1hsEvnx6lkNAotSyulLoEQUA+rvHZE0WWyj22W+HFyVQ2xlQuxpNnR1gs9wYb67mYyvPLNWzX4+Roks+eKCJLIq+vNdFtl+n+Rcx4Osruvq5dEAQ8v1RltdYjn9BYKCY4VkwMJgI9y0W33Xfc2N+zY/GDo4vHO8GwsBsyZMhdj+eHSw87LYNcXEWVREpti9HUwRFkz3KpdiwWigks18d0PLKxq2kRqizSMR3e2mpxdjyF2O9K6LaHJIIoQttwyCc0/CDsVoiCwEZDJxFRWCx3Kaa0G3brNhs6judzYjR5XazYTf++QbgccnG3E27fCkIYpC4KbDVC7z3LDXV3giDgegELxQSzuVCsfq1lRKVjHrpxPNO//0w+/PeQjw+FhIYgcECzeS3FpIYoguX65BMaJ0aTjKYjLJe7yJLI504WWSr1mMnFaJsuNd0iEQt1oceLcbwgYCSpIhLw3GKNVFRhrhjn7e0WjuuTiSmsVnus13Qu7LT5yzd2uFzp8vJKjVrP5OJue2D8+9ixPPdOprlS7pCOyoxnIuTiKg/NZvnbSxXW+t6MD0xnMJwwArCh28wX4tw/k+HZKxUkUUCWhEG2a6NnsVTu8MzFMmfGUzwyl7vuPPH75uaz+Tj5uHZkVNse832fyDDC75076bfDsLAbMmTIXU+lYzHe17xtNcMUB8PxiKkHxyI7LYN0LPSTGk1phBK0sLjabZmMpyN0LRdJFNH63blyxyQRkZFEke2GQTqmHtDGBEFA23CIKAJtwyYbVQePuZ+u5fLKap1jI4l3ZShc79nk+gsh2ajCZCbKSq0XdtaCsIgzbI+xdIREJNQ3zeZjXNxpI4oCc4U4C8XEwDLi3Hrj0LE1hHqlPfuX0VTkfc+8HPLBMpqKYDoeTf1o37iRZASB8KJpKhtjNh9HkQSulDvcM5HmsycL/HyxylQmysmRFC+tNCjEVdbrOqbjk09qLFZ69CyHH50v8cZ6g6lslFrPZrHSRZUFfAKKSZWvfWKMxxfy3D+dYadpsljqUG6bnN9podseoiBwrJjgp5cr/O2lCtVO6H05X4wzk4/z4GyWsxNpTo+FfnNBEF7QJTSZz58o8vxSDUUMt3t9P+DybhfXhy+eGjl0CQvgcrnDyf6yxN57y1EslrsIgoAshgbq6ah6w9f2dhkWdkOGDLnrsT0f2/NJaPKRurUgCCi3LSazMXTbO3T0aDo+LcMhHVXYk94tV3pEZJFcTMHxg+usCraaBrrtokgi+YRGMnK9xmajrtPUbQoJjbF3mRLR1G2ycZUgCPCCgLgmM5+P89p6I9zYFWCjb/UQV2WOFeOYjs9a/eAmXi6uslBMEFUl2qbLUqV76AZsMqIMXpOu5RxpZDvko8l0LkZDdwZdrMPYu1BpG2E+6kw+hiKJPLdY5eRokt/99DzPLVXZaPT49hcW+JvLVcodk+lcFD+Af/bESe6fylJMqMRUiR+fLxEQIAkC5ZaFLIqkoyqljsVjC3mOjST59YcmSUXDZIzHFwpUOxabDR1BEHhwOktUlbhS7lBIaDw8l0O33YFuMJ/QcP2AVFRhq6+r69kemixyYbfNSFKjZ7vYvs+psaM766vVsBu5//YguP49Yo89e6WwEx5u21e7w8JuyJAhQw6l2rHQbe9I3drP+x8yrucf0NXtEQAvrdYoxBU0RaSQ0AiCMDdVt13yCY1G1yYfV+lZLqYTGg1risRiqcsnZ3Nhbuu+gtFyPS6XOmTj6mAx4bBu3s2yP0kj3LALR0cQbv/Vexa+52O73qC75voBZydSdE2X7ebBcWqpbTLWt4s4Vkxgez5LlS5rtd7gw6mY1AaWKceKiaG33ceQ+UKc3dbR0WMQdvcCoNazuGcizWwhhiKLPL9URZUF/skXT9A2bP7t8+v8zmfmqPUc/sNrmyzk4/zVW7s8OJfhnsk0yYjKk2dG8X2YysX4/KkiY+koE5kIiiDw71/ZoGM6vLTcQJEFnjq/y9tbLcYzUWKKzGKpTaUbXsDN5uO8sFzjSrmDKAhEFXFwXkz2R6Gr1S5XSh0UUeTRhTyjqSiqJLJR1xlPRY4crZbbYSf/2qnARCY6KBb30zKcgbRBEAQiioRhexSTGuU7HDU2LOyGDBlyV9Pdl+TgBaFhr9/3zNojCAI26gb5hIYoCoPR47U1liQI1HWHsVSEiCJS7pjEVQnDCXB9H00ViakyDd0mqsjhwkRcRbdDjVGwz9eu3DbZbpqcHE3ecFPuVlivhxt1EG4CK6KI1H++dFQhGVUYTUdo6A4r1Q5+EKDbHjFF5mv3jfPmZpvVfR5aHTPsxO1RTIZbfnuWF8uVLh3TIei/hoIgkIkpN4x0GvLR5PhIktVa74Y5rKOpCL4P1a7N2fE0s/kYEVni5dU6PcvlH316gelsjJ9drnDvRJpiQuP/eG6F0ZTCK6t1khGF8Uw4/p3Nx6l2LN7YamG73iB67Gv3TXB8JMlvPjzFJ6ay5OMqP1+q8uJSBdf3SUYVRAG2Gjr1nk06KvPaaoNLO23+5kqVSsfiwk6bpUqXmCIzmowgCuEYdS9n1nB9fu3+SbaaBn9zqXzdVnjHdLBcn8IhNkIRRcJ2r3+Nnl+qElPFwQXTVDbGq2sN0lHlUL+9d8OwsBsyZMhdTaVjIYmh9cdIP9Fhq2kwsS9KbK2mM5aK0LNc4ur1RVbXcolrVz3vBEFAkyReX29SSGrkYjI9yyOuXS2Cgn333RvbCgIEBFwpdVBl8YYZsbeD3y+uAHTHQ1PEA2MgVRJZLHd5aCaL7fq8vl5Ht12iqkRUldEUkdFUhAs7bVZrXSYzh3c3FUkcOPsbtoftery0UicIAkaSR3cxhny0OTWa5FKpc8PkhLF0BM8PqHQszoynmcnHiKkSb2w1qbRN/s4DE6RiCrrtcv90hnxc4+nzJWodi0rbDM/RiIwgBMzmY6iiQKlt8tpagz99eQPL9ehaDqokUOtZPL5QIB1VmMjGKCY1HprJUUhoTGZjTGZjTOfi3DedwfUDLmy3eXG5yktLNRbLHSpdi4lMlOWqjm65XC51OT2eYiwVodwxSUdV4qrM29utwe/s+QHbTfOGSTiSKByQLJiOR1SRsPpb+4bt4Xo+1a5FU7eZzMTYuoWkjHdiWNgNGTLkrqdjukiiMBiDun5wYMFhq6kznQ8XKlLRsLALO33hf1c6Fp4fEFEkNElCIOjnTfp4foAsSeiORyai9Aul8OcCwqv3UIgd0NId1ms6x0cSR4qtb5dKx6IQv9ohcNwwBWM/Tt+z682tFo/M59lsmLywVB2YPBcSGi3d5tRogqVyD/smYshGUhHOjKdJRxWWqz2WKl0KCe09d88f8uHjZqLHICzuXD8sXE6NpZjOxdFkkUulDldKHb567zhBEGpPv3LvGPdOZbhc6vLyah3XC1iv67hegOn4nBpPcc9Emt9+bJYHpjP8f+e2eG6xyv/7yiaTmSiVrsWj8zl+sdHk5dU6r67VAfpGwOFXNqqwMBLnq/eOYrk+pyeSxBSJ6WyUjYZOvWPyb19cQ5NFNhs6PdvlF+tN7hlPct9UmoQm8fJqg5bhcKXc4eTojZNwpvspExDKHRbL3cHF59427FbT4Fc/Mc65jSZRVcJ075yd0DB5YsiQIXctQRDQsxz8ICB5g3Fnz/KIKCKj6cjAvqHasQZjTQgXJwzbw/V9sjGVcttEksJoLcf3cRyfZFRmrW9VIPffqDfqOhPpKOfWm8QjMnP5+KE6unebD9kxnUOj1dZrPZpGOMoRECgkNOKaxJubLeYLcV5fb1BIVnhgOsOZ8RTPLVYxXZ/PnyxS7lj0LPdAd/Mo0jGFdFQhpspsNQ1auk3P0ojfoTHzkLsDSRQ4NhLncilMkziK8XSU7aZBrWtxcjSJKAhcKXUotS0UWeS+qTTL1R5/faHEowt57p/K8vT5Xf72colMXKVnOuT6Otd0VKVruZyZSHF6PMlqtcdGw6DSsZjOx0hHFJ5QJLZbJpbjXZffCjBPeA5mYhoXd9r0bJfVus494yk+tVDgYqmNKEK966DKAsdH4vxfL6xxfCTUlZ4YTfLicpWFYuIddbKiKAw6+obtkY4qlDsmMVUeLKH4QdgZT0RkGj2b2dyd6+4PO3ZDhgy5a9lsGPQsl3RMOdJCpGu52K6H6wVMZaLsr6+ufYM2HA9FEuhYLltNg0xUYTobQxIEPAKCINQPCYLAZL8YWq50EQhIRGRmc3GOqt/qvXCb9XbYy789DMP2aBsOSr97FxAwnYuTjfW3WWMK6YjM5d0uWw0DQQh9+RRJZDITJa7KLJZvPF6D8IN6v/B8/0bhkI8XmiwxlY0OouuOYiITxXR9al2L4yMJHpnPocoCb242iSihVOHsRIoXVmq8ut7gdx6f45fPjFGIa1wpd/npxTL/8dwWO60emw19oPOcLyY4PZZEEMLIwXObTYIgYDobJaqGFj+bh4w2BUHg2EiCU+NJvnLvGBPpKJdLHZbKbSKyyFNvlQiCgPWazkrV4IGZLHFN5pG5HM8v1ZgvxnE8n6fP7/LTy2V+sdk88nePKlcNiKdzMaodi7F0hHLbDHV1RqhTvXcizfmdNvIdjBcbXmoNGTLkrsX1AwzHYzR1teNku/6BfNly2xwUVPsLuf01Xc9yKCY1NFmkbQS4XjAwJxZFAcPxiMjSwMpAEgRsz6fU0jFdnxOjqcFjHlUfhcHot3dVvhcefi1BEG7H0h8dIwSDTsHJsRTPLdcYTYYfkl88PcJu22SjrpPcpxVMxxRimsSlUoe5fPxAvu6ra3U+OZs78rjG0xG2msagyB3y8SGmyuQTGht1/YZ6s8n+luhSpctkJsqpsRRTmRgvrzaZzkU5VkzieAEbNZ3vv7LB504Ww/H/RJrdlsnFnTb/y0+W+MyxPK+t1rlvOjvozsdVmZ9dqfKpuRxr9R71nkM2ppKPK7y11QI4EJO3hyKKPL9UI6JI+AFc2u3QNB1auosgwCemUqw3TMYzEaodk6buYdkO/+bnq0zl4kxlo8iiyCurdWKyiNo/Zw5eNMLieqefuBF6/e2lvuTiKm9vh8cXUSRiikj1BkbQt8qwYzdkyJC7liAIKLUPjlS3ryk03mkA2ujZuD7YbjBwla/1LOKaNIjT6tkuU9nowOXecj1eWK4xkY5d50T/LtxMjiTgaJsU2/MZSWo0dQcQaBtXN+yOFxLotk8mrnKl1GEmGw+XJ3bbBxYgFEnk9FiKnZY5+P5206CYiNDZt7E3lo4M3PLTUQXPDzAdD+cmtHpDPnqEo3mJ7Xfo3E5moiwU4tR6NrrtUe5aLBTjeH7AC8s1ABIRmbpu88ZmA8cLY7fOTqT4Ow9M8ge/fJxzmy3e2mrTs/pb2oT6z185O8Zm0+D0WIpH53OMZyIs9re5/+y1LV5cqbFa7fHWVpMfvLLB919e5/WNBsWkxiPzOR6ey5FLaqSjCo8v5IlrEm/tdLl/Ks2FfvG127L5xqdmycY1fuPBKSayMTJxlfsm0/zV27sICH1z5hhzhTiKLFJManhBwHQ2jP4LgBdWakxkory23jywUesHAq9vNO7Y/5fb7th9+ctfvmMH8W743ve+x9zc3Ad9GB9qwsDwd+efNWTIh42W7oT+cnHtwN/tAAaboqW2ST6usts0jiy4mn3z3Zbh4Pk+hWQYgH5qLEVUuXrtG9dkOpZDy3CodCzm8nFESUDr+8gF/X/c6dOs3DYH277XIghhxy4XV5EEAVGANzdbHO874Qti6MSvyiLbLQPHa/CZ4wV+/PYuO02Djuke6ATOF+KU2ybrNR3H9zlWTLBc6Q6WUmKqPBjH5hMay5UuC4U4V8rdG+qthnx0ySdCH7bdlslY+mjz7f3yhflCnIs7bQBOjiXZbhqcHE0SEPDaWpOdpsXZiRQrVZuIKjNTSPA//Pp9/ORimf/zZyuMpiL82v0TGJpMvWdT6VisVntMpCNENZmv3DPOdstkoWjz71/ZCmPDptP8xkNTSKJArWtxbqPJ0+d38fyw8PyVM6P8fKnGG+stTo+lWK3p/NoDk/zwrR1G0xobTYN8QuWF5Rq/9sDEYKP1wZks63Udw3E5v93m1FiSluFQbktkoioIoe51JhfHdD0iikTLsDk1lg/P7VSEXEJl+V1qcPdz24XdU089xXe+8x2OHTt2xw7mVgiCgG9/+9sfyHN/2Fmr9Uja+60bQqHmnbZeGDLkg6Sh27QMl5n80WOg0EhYQEC4bkFg733U8wMUSaDes5nJxeiYDo4X2hIIwlW/OFUKzVYn0zHun85Q69rYrk8AKLKIaXsDs+A7SddybxhBFgShaXE+oVLr2njXfEAossi9U2nW6z2WKx0+c7zAw3M5Xliu8ZV7x7i022EmFyPa9wIcSUVYLHfoWu5gdHTg8SQRy/XQ5PD+giCQj6tUu9ahvl5DPvqMpCI3Vdzt5/R4iuVKl7F0hNNjSV5cqTOZjSGLIm9tNYmpEoIgEJUlXl1tMJGJ8MhcjnsmU7y93ebZxQq5uMbjx/I8upDnSqnDek1nvdrlpeU62ZiMLIn8/U9O8dJanVLL5M/PbRFRRCYzMZIRmYs7bT5zokAyonCx1CEii6Sj8mAr/i/ObfOr949juT4/fHOHB2eyvLxa4+WVGoVkhISmIAoWtushiQLFlMr5nTafnM1yfrtNMiKzu2KQiiqIhNnLi6UOEUVCEsJM2pH+6/Ful6v28640dt/61rc+0G7Zt771rQ/suT/MzObjpFIHi7ihNcGQjxp+EOB4fqgtOwTPD4XWfgCBwMD+RO4XcXvRXqW2wX2TGUrtcARZ6VgkNIWEJqPb7iBfdqdloogiqZhCMqJQ69pUuhaKJJGPq1zsdFgoxu+oea/legdsW/ZzbWcwpsqUOxYxRRpEgAmEncRURGGuEGet0uOnlyoUkhq1jsX/9rfL/Fefm6fSsQYed+FjC9w/leFKuYsiiYPHA5jKhubFe3Fkhu2RT2hcLnXIxw/PyR3y0ed2iruFYiKUCORjPLaQp9GzycRUTo8neeZShVxMpaab/PKpAm9ut/nh2ztMZWJ4XoAqSQQE/PRihZ8GJVRZxgsCVFnk08fzzObjbDcNAuDMaIrzuy2+dHaMiCzxo/O7CAQ8vpBDtzwWS12eODNKpWvxyHyeP3t9izc3W8zkovzwzR3OTqQ5O57i3GYzXM4odcgnNCQRRpIa2y2dP3t1i08fy+N5AdloqOmVRZGA8Bx2fR9BEHh5rcbJ0eRA0lBqGRSTGifuYMd7qLH7mJDQ5Dvubj1kyAfJpd0290ykDnyva7nE+52n9brO7CGi7kJcZbUa5jRC2M0Ou00qAeFCRs9yB7fvFSrpaKgBKiYPeskFhFIH2/WOtFy53avxrYZxQ2H6Hnu1VFQViajSQAsYAAJhnNF8IcFMMcHF3RaXdtt89lSRL54q8syFMobjstsy+MnFMivVLuPpCIIgcHI0iSwKXNrt7Huuq4XbeDo6+IBaKMRZqgwvID/OjKTCFIe9cf3NcGI0yXKlh+cHZOMqx4sJQOCx+TwLhThfODnC0xcryKLIXD6O5fmcnkjxwEyGlKYgywIdy2Ot3mOj1iOuhUkXz16uoMoiPdvjxFiCx+bz/PjtEn/xxha/cnaMf/jYPKmYyhubTR6cyfA//vAChuXSMhyiqoCmhik0UVXmxeU6F3banBxJUuuYJCMytufTMlxOjCaZzsZZGI1T7ppsNHSeXaxQ71n0bIdEJLRIWqn2mC/EWa32uLDTJiBc7Fiq9Eho8pEXcLfDbT/Sd77zHXK5o7el3g8+DMdwt1BMand062bIkA+atun281yvfq/SsQaFVxAEh4Z3ewFIYligVDoW2VjokWXYHtmogiKKYTXEns1I+AdRFLE9n4Qmh5u3kjAockot6zqt3372H9etcDPl4P5N3NFklNo1oeIBUOmYCEA+rnJyJMlSuctoUsPxAz4xlUEUBE6MJvnciQIvrtRZrnRZqfZYrfYYS0eQRVgsXy3u8glt4Ae4hyyJxFRpeAH5Med2irvTY0ku7rYH5+yJ0SSjqQgN3cbyAr71S8cYSWq0TZeAMC6s1DZpWQ5fOFnkn3/5NP/9r93DNz41w+trTUzHpd4zWa320GSRCzsdDMdHkQRkQWS50mW7aVBuWzx5doTXN5r8+kNTXCp1ycUVTo2mSUVUnjgzgihAywjjzAIgn4hwcafNX76xzSsrNZ65uMt6XafetdlumYhC6Ce53TLDY9QdXl6t8/ZWi59eKrNe13ltrc5O06DWs3B9H8v17ugo9rYLuz/5kz8hlUq98x3fQz4Mx/Bh5Kig5uGIZMhHhXrPIhlRDowI9xAEAdfzkfpRRAIBuX3+cZbrD66O1+o9ZvMxmrpDXAs7cpoikurbgWw3TaayoTZP73tSRRSJ3ZbJeDp6NWYoCJD6BeBh78+67d2yke9OyxiMiw8jCK5+XYskMNhU3WroNHUHTZE4OZrk+GiSM2NJ/urNXaodi922yYnRJDstk6VKj797/wTZuIYqi8zkYuy2TNZqOhe22zxzoUTPCl/zvW1ZWRQH+aETmegtfaAP+Whyq8XdXqLFxX2d4bF0hM+eKHJhp8XlUofHjhX40plR4qpEtWPx6YUCX7tnnL+9XOXZKxW2WwaaIvGtLxzj7HialZqOQHhedkybt7aa/INPzfD1T05h2D67LYNMTEEURC7uhj5yQeDz717aoJBQSUcV/vp8mYgq8ZnjBa6UO3xiKs1//qkZMjGV+UKCbFxlOhMnpkosV3qMpyJc2m3j+T6PzOU4O57mldU6xbhGy3B46vwux4sJXC/g+aUqXdNFFkXWazqVzp2TcLwvo9hz587xzDPPDL7OnTt34Pbvfve75PN5JEkin8/z7W9/m3a7/X4c2keS19YbLJa7lNoHT6piMtxeGjLkbuf8dpszY0maukMmplx3e/gmHRZUIBBX5cEiQOhzF771GbbX14hdLfx6tkc8EmrHZFHAcn1USaRlOiiSSCoqDwo5PwCxf8F0p6+bjNsoBgUh1PwEAVzc7bDVMOhaLg/P5QYF8Fw+Tj6hgRC+VzheGJt2rJhgt2Viu35oQByRuVLuYrkeX71vnFRM5QunRnh9vcW5jSbbTYPlSji23WhctbuYykYHcUpDPr7canEn9Te4L5euFncRReLrD01zYafNLzabZOIqXzo7xsNzWX56ucxb2y0+fTzPeq3HZl1HEMIlqYdmc/y3T5zkp5erPPX2Djstk0/NF3j2SoW3t9sEBLy4Uqdjuey2Tf7JLx3j7a0WZybSPLaQY6tpUIirqIrIdsMgpsl87niR55ZqCILAV+8dR5EETMfjx+dL1Ls26ahMNq7S0F3+7NwmuZjCQ7M5HprJsNM2QgsXz+eNzSajqQg7LZM3N5vcP5Ue2MDcKd6Xwu6pp57iySef5Jvf/CZPPfUUy8vLg9v+xb/4F/zRH/0R8/PzfP/73+fpp5/mwQcf5Iknnng/Du0jST6ucqwYH0SX7JHQ5Ou+N2TI3UgQXO1A30wnWpbC+C8IFxL2b6/uZca2DCfMdw1Ci6CNhs5EJkrbcIhroW4vNDAOz6Fwe9YjFZHZfwR3osDz+4sf78Rhd3E8n6VqF8vxiKph120/oiggigK/8eAUDd2h2rG4XGqz1TT41HyOjulS64Yd0Zgq0jXD4jehhWPWz54oMJaKMJOL4Qew3TLYqPcGF40xVcbzA6w7mH055O7kVos7VRaZzsZYuibR4mv3TdDo2vzsSgUBODuR4f7pLPm4Rq1rM5oOJQiO6/G3lytc2e3w9MUyn5zJ9FMyYjx7pUI+rnH/VIbRVLhNu1Tu8sZGk1rP4dPH8gRBQL0XdqITEYWz4ynimsxqtceVcoeZXLS/7BEmzMwX4zw6n+XPXt9kpxUuakQUkY2awXr/4ubUWApZkhhLKlypdNFtj1LHpGk4rFZ1Sh0LVRLu6PnyvhR2Tz75JN/5zne4cuUKf/zHf8zXv/51AF5//XX+1b/6VywsLPDKK6/wm7/5mzz44IP8/u//Pt/73vf47ne/+34c3keQgM2GQfKQhQlBEO7oLH/IkPcb0/FQFRFJFPD8q8a49Z5NLnZ9ZNde7JDbv28QhN0B3XLRZJGO6eD5AaIYFn1jKY2dttlfIAgLv4G1x74Srta10WSJiCoPHveoc+t2ir1D5IE3xPY81mo6Pdvj/qkMohBGpEXV67t+k5ko2y2Drz80wcurdVarOobtEVUlpnMxLNfn/HaLiCLzwEwGw/HIxzVW+ssRY+kI2bjKVkNnNh9nKhs7cNE4V4izXht27Yb0izvx5ou7qCoxktRYq11dxFFlkU9MZ8jFQx+5Rs/mzHgKTRGJKhJfOFFAkUReXW+yUEgwnonw0EyWe6YynJlIc2IkyT/+zBxvbLX4n5++xEgqwidnc2w1DDRZYKdlUkhE2GwayJLA2fE0qixS6VjEBrDICgAAIABJREFUVZnHj+Wpdmx221boUdcxOTORotaxEUSBmVyMas+m2bWpdm1GUxF+9FYJ03H5xWaL48UohgvJiEpTtxEFwo54qc1iuUM6pnBh685NKd+Xwu773/8+f/Inf3Ld97/3ve8hCAL/8l/+y+tue+ihh6hWq+/H4X3kUGUJw/EYSUWuEzhPZ6Ns1If5jkPuXrabBqPJCOPpCOX2VV3KXi7qHrodbsgGQTia3d+xi8gyv9hsce9EmpbhIovhuNawvXBhwRcGprw9yyWmSUiiQEBw3UKDQGi9Ej62PygC93Or11KiKNz0zwRB6F1Z7djM5mPk4+rANDYiXX8sEF7giYJAIRFhLB3h+aUK2X1axZgq4XgBXv81m8hECYCW6QyK12REYSITZaXSZSobu+6Du5AYSj+GhIwkb624S0YUUpGDWcS5uEoyojCVjXKl3OHZKxWmsjFUWeRKpctnThR4dD7LYqXLybEU90ymGU1GuG8qzW7bZLtl8hsPTvL5UwX+158u8T/9+CJfvW+ML98zwcXdNv/6Z8ukIjKBH/DzxQqVjoXl+pQ6Js8vVjk+mmC3afDqaoM3N5v0TJdK1+JvLpVJRWQKMY2lagfb9cnHVWo9m//7+VV83+XVtRa7LYOIEi5mLZa6RGQBL/BZqfbYqOuUOnfuXHlfCrujNleffvppIOzoHcZQ7H97lFomS5UOTd1GFoUDcT9y309nyJC7lbALJSFLIt4N9kYbutP3mgq71K4X3rfWtTk7kWS3bVDXw6vr8qBDJ7Be15nOX11a6JguuukRlSVUWcL1DmbRJjV5EOOl97te+9lLfrnTBEEw+ECYzccOGDAHQUDP8khEjtbozeVjbDdNfvUT45iOz1MXd7Fdn3LbZLnSJRNT2G4ZPL9UHSxkTaQjBy4MT4wmWa31UGURzw8OGBpn4ypNwznU5HjIx4+R5K2NZbNxlYgsslTp0tLD82s6F0N3PB6ezfHIXI7zO238INxKf329SaPnIAjwxkYTCDvLPctDEiClyby6VmciE+e3Hp7C9QLe2Gjx0kqNh2ezfOZEgXrXGSxXzeai5BMqX713nEAIu4b/2YNTnB4P/eZahkMxoTGRiRLTZGbyMZqGQ66fU9u1bF5ba/DicmMg8zAdl0xEoak76E5oRrRa7bHTNEnHr9cK3y7vS2F3WIG2srLC8vIyCwsLR262NpvN9/rQPpKMpiNEFZlK12ImFxvM+vdQZXGofxlyV9IxHUzHOzJiaz/FpMZOy2A8HaHWtQebm6EORsLzAhwvNDS1PZ9y20ISIRWVQ8uTPn4QgABd2yWuilS7FuPpq0a+lueh9lMqdNsldk1hV+qY1+XJ3glWajpj6Uh/c/bge+xaTef4SIKu5bJWC21L9r5WKl02GzprNZ1Kx2K7bnC8mOD19SY/fHOHlWqPU2MpprMxHprJcnosxatrjTC2TBQOZMxC2JnbbuqMprQDHRaA48UEy9WDeqkhH19udSybT2gcKyawPZ+lSpfdlsnJkSRXyl0iisSj83lSEYWxdIRjxQRzhThj6XCk+rMrFVaqPSQRHD/g37ywxlQuhiiEF3f3Taa4ZzLFdD6G5QRMZmPMF2IDndz/8/ImD89m2WmZHB9JsljuYHs+j8zn2G1bPDyb5ZlLZbqmjRvAvRNpTMeHQCCmSVQ6Nhd32ryy1mQsFUEWBWw7wA9CvW9btykkNXbbJrbnM5mOvuPrcbN8YAbFP/jBD4Cju3VwZyM2Pk44rk9Dt9lq6Hh+cJ32ZzITZasxHMcOufuodK7xi+v/vT7svUKRRFwvQJZEBIHBKDYIQg1qPqHR0m0kIXTAX2/oeD5EFBn5mhHm4NpUEAaJFqIg4Ps+puOjSuGfw3iyg2+rlhPGk91pVEkYbPfuJwjC39X2fYpJDT8ImCvEB1/TuRiz+TiT2Sj3T6VxA7hnKkMhrvLmdpOO4VDv2dj9QjgbV0lGwkxOURTxfP+AdvfMeIor5S6T2Rg713xgi2I40m7qd87KYcjdzd5Yds/Y+mYoJsMCLxmRWa31cD2fjXqowZvJxxjPRLm400aRRBYKCaZzUURRQJPFcAFKd5jORWkbLovlLi+v1IkoMn4Ap8dSTGajVDom9Ldq6z2biYzGzxar+IGP5XjM5ROc32rj+QG/dKLIU+dL5GIq1a7L8WKc7ZZBTJVpGDYjyQjpqERdt7Fcl6Vym8VyF9Pz2G0byCKsNQxm83GiishKpcu5tcYde43fl8LuMK3cn/7pnyIIAt/85jcP/Znvfve7/NZv/dZ7fWgfSRo9h6ZuU2qbrFS7zORiB8YnwxH3kLsVcd/f3WBfUVdqW4ymrnbxXM9H2ndfSRQGo1gAuz9O7doeftDv7jUN5gtxJEHA8Q52tPfqRlEQiCgSy9Uw49JwPBJauFGbT6i3rKV7N+ydx0Fw8HXpWg7FpIbtBpydSF3XHXH7xWe1a/HmVouYIpHUJMS+3YSmSpiOS0O3B12+tuGg2w4vrdQwHZ9z601Wqz2qXQtREBhLRah2LUzn+q370VSE8tAcfcg+RpIRJFG4Zc/DuCazUExwejzFdtPktfUGhu2Rjir80qkiL67UaRs2901miKkyzy1WeGW1wadPFLh/Kst6rUOlY/NPnzhBPqmRT4TLGI7v0zVdpjJR6j0L0/GwHB/L9elZLm9vtblS7pBLKFS7NqmYQjqm0DYdTo0lKbctdMulYzqIhJvpjieQiSqMJSNstS2qXQvDCg2WfR8IAmodk9lcHB/YvoN61PelsPvmN7/JN77xDdbW1lhdXeXb3/42r732Gk8++SQPPPDAgfuurq7yjW98g1qtNrQ8uU1eWasjSyK1rs0bm21UWcS5RleXjioD3cKQIXcj9Z7N8ZEElY6F4XjE9m1/bjUNJrNXRxuiIAwWHERBoNw28YNgYAD8+nqDU2OhdkaVRCz36vnS1G1ycRWRUKuXi6uU2yaqLNI1XZIRBdPxDzz/+4UggOl6AzsWCDuVe1KLdFTFvqZIdf3Qg89xA0zXx3A8Xl1vhDm4URVNEmjoDgLCoMv3+LECSU3liTOjGE74fLP5GJosstHQ6Zour67Vj9TTzeRiB7Ychwy5nc7dHpIo8OhCOIYtd0yWKl0ausMXThVZqelc2u0QUyUm0jFWa71wm12A3ZbF8WKcuCZzcjTJarXHF0+N4HoBZ8ZTLFa6TOfitEyHeETBtD3ObbR4cDbDxZ0Oz1zYZbnSpd61cf2AsXQUx/WpdC0WinE26jod06GQ1EhqIl4AEU0iKovojofhhJ+5oiQQVyReW2+GsWeWd3MxMzfJ+/JOND8/z+/93u/xxBNPDDzsnnzySX70ox8B0Gq1+OM//mN+8IMfDG4XBIF8Ps8f/uEfvh+H+JFiPB0hqcpUOzZRVWS3ZVLoRwDtxRrlExor1d6BLcIhQz7s2K5PvL8Q0LVcZvNh9uK1+H1Lk8MICPD98Hapv1xkOB7FZF8Hd82PmW5YtMUjEht1H1G4urHqE44b901qr+O9aJB7foBI2K3TLY9kRKFjht0yRRKxnLAw9f0ATQ6XO1L9rVfXC6OVnl2rU0goVHsWU9kYy24Hz/O5XO4xmtJ4YbnKbC7OybEkcS00ZS4kNOYKcRZLHTbqOjP5OMmIwmw+jiTCclVnq6EzmT3onRdRJASEgaXKkCEQFnfljsluy2Qsfes61GPFOJdLXU6NJan3bDbqOlFFIhtXGElGCAJIRGXe2m5ydjzNidEUPdsLrZHiKrm4ylpdZzIbpdGzycU1UhGZrz84zRubTZ69UuHBmQz/P3tv8iTJed5pPp/vHvuSa63IKqDAVSQKhFo9kqZlQmE4bXMsgPoLAAx0FrjoLgMgk85SQdRhbG4gBR2mzWYagKCZVsvUEkGAJEiQIGrfcs/Yw3f/5vB5REbkUoWlKitB+WOWVlmRER4emb6837v8fpfW+/zvf3Ca//brdVrDkH/69RqX15Uvbd+PWKw6/NdfrJImktmyGsaaq7rc7gQstwMcyyAKIzb6kpJjMAgT7Ky392ZriNDEPb0XH1iP3blz57h48SKtVotWq8Ubb7wx/lm1Wh2LF1+6dIlLly5x8eJFzp8/f1C79xtFIiWplLQGIbau8eFKl6prstrzp+RP8h7GnM8b6/2AI5/gBlCwdfpBjGlohEmCHyWYWc9dx4uwdMGttseZufLOeG4XMyWbtheOy56T58+dzqT7cZoNwxg769uL0hTL2L6UK30/9aZ+nHBmrsRPbmz370SJytiFUcLNloepazwyV6bmWtxs+3zteI3Zks18xeHaphIe/sdfrXGzNeTqhvp/yTb4l0ubJBMT9xXXYqHq8MHy3npcJ5oFbrRybbucaT6pFMokQghONgtc3RjQKFqcmi3x8FyJD5d7vPXLFY7VXb56tMpi1eW//mKZ//ToLLomlJiwlByrq2GKjV6AZWjUXJP3b3WYKdt87XiNsyfqzJZt4ljyf/7LVVqDgEfnSxxrFDn35Xlutjw0Uv6Pf7nKL5c7dPyI+YpNexix3g0IoxhDg2+cqJNqOrquJssXqg6uqaMbOj+71eXLR6qs3kMrvgMfnqhWq1Sr1V2PLy0t7fmV88mRwI2tIYYu6PoRm4OQQRBTsgzev9kmTlI+XOmxUHVyX8eczxVS7nZkSFK5r5jvbMlmoxewmGk6rnUDmiXVf1awdD5Y7lIvWCzWlLTBaOEz2b8GajK2UbCUyn3Wy6ccK3QE+y+SRp619xovTJQmFtOiyQDXNgZc2xwQJQnDMMHZkSFLUqlKyaaGpescqbls9AMc0yCMIubKNkKoPsR60WKtF1B1TWUz5pp846EG81WH03MF/p9fLHNxtcfVjQFBnBLG6a6p2UmUlVI+uJUzzajn7tMcG46pU3KM8bnrmDpfPFKhaKrHrmwMaA8iTjYKXNkY8PsPN7mxNeTq5pBawSJJJfWihR8ltL0QXVPT961hyP/61UWub3n8/plZfv/MLDNlhzc/WONXK12ubAz5gzMz/Hy5z5cWy8QSqkWDZlllAtNUUrBNgiTlg5WOEkYXgo1sQr/iWmz2fOaKFv/Xe7dZ7d678+JTB3bf+973+Nu//dvc0/UQstzy+OVyl42uOqjPzJX42c02Jxouv1jucqPlUXYMNCHwolz2JOfzzVrPn9JwW+v645aDUYA2EvxNpUQXgq1ByGLFoTWIKGel3bJj0g/iqdLpMIxxTE0FhzWXOE35aK3PYs1loxfi6PodJ15Xup+uxHQ3vCgZv+9OyWTb0jnZLLLZV3ILhlAyE6MpwihRU63DMOXMfIm+H9PzYx47WcO1TH52s0XRNjA0wTBMMhmTIQKV5XRMpefXKDo8ulBBaKoX7wsLZdZ6Ps2iza19MnNV12QQxOOMYk7OiNmyjaFpnyq4mynZDMOYYRjjRwldL+Kxk3UkauK97Bp8cbFKs2RxaWPIYtWhNQyz811QdU1qrsVqN6BRtPnpjRZHai6mrnH2RJ0fX2txpOpytOZyZr7E1iDkF7fatLyI/+XLC/zO6Vl0IajZFlEkCZNUDVCkCTNFiytrA4QAXZP0gwgvTun6KsBrexG32t6uafrPwqfe0qlTp3jppZeo1+t885vfzIO8Q8T7NztoGlxvDyg7Jht9FeBdXh/QLFocr7ssVpUJsYBcQDTnc4MQYldQoHQZt0uCg1BNqu5+7fZXs2Txs1tdKq4+JeK7M7e2NQipORZhkmLpyn7sS4sVNCEYhjFBojT1tH0a6faSP7kXTE7C7pcP7PoRx+oum8MYKeFqZvF1bUM1kzeKFl0v4sPVDolMcQxl5bTaVZOuM0U1NdjzVWby4tpuPbqR7Mvoe1vXON4oTBm57+T0bInL67m2Xc5uPktwN+q3vbze59RsCcfUKdo6F9d6zFcc5ioOwyBhrqwcLFqDkJtbwywTH1AtmJRsA8fQaHvR2BP64bkSIFnp+syVbS5vDJgrKQmgxVqBJJVcWhvgGBqDMKHiKrebMJUMghQrszPs+RFeIPGjlKIp6A5DbFNXWULj3vbifuorzrPPPsvFixf56KOPOHfuXB7kHSI6QchCxUXXNExN8NObHR5qFuh4EQ/PlfjVSm+cyTi+h4BxTs5hJEpSqo5JL9NQG1U/6wVrl3XeXoyeL6VqVVio2FQcczxoALt75SxdI0xTpJT8cqVLxTHRNIGZtTlYhpIJudt73k/2ewsvTADBYtXm0XnVXP7TG21utYd87XiNOEmpFUyurA3Hen8zZZs0BTuzJVTT9QHH6wXCNOFWa0icpByru5lCv5owHpWiH54vj0uxq/vINwghqBUstga5tl3Obj5OcBfGKdc3h9PC2xsDHFOfWmTNlR2ubQ2pZoNDp2ZLrHQDGgWLkq3T9SP6YUzHi9jsB5xsFuj5MScbRS5v9MatH0dqLoYm+L9/vsLXjlYJE2VxFiXq2mAbgkGUsNzxuN72mS1bCKn8YE1DB9QCSNcFugZdP2FzENL1ItrDmChK79rj+0n4zEvJU6dO8eKLL+ZB3iFitqj6WLpexGovwDE15isOvSCm4ppcy6YIBWT+lzk5h5/lts+ZhfJ4JT3i4+gybmveQS+IMHVBx49YrLpTGcDR80ZbTLL/X98a8qXFCrahAp2FiupPtbJsnK4Jwjg9UB27/TCEyhBomrIPFAg0TfBbx2p0vIg4lVzdHBImKRXHoF6yuLrRJ5WSmmthGRrv32ohBJxouEgJt9o+X1io4scp17eGmLqGY+rEiaRWMLmZCZ4XLAOkCgxbdxAlni2rKf18gCtnL0bB3WTQNvn9atfnaN2dEt5emilyarbEYs3lduaAcmNryO+enuHy+vbk/MNzJTYGAUuzJfpezO22R5RIOl6EbejMlG2O1QuYms5/y9wrTjaL/NNH63xxscLPb/dwTHh0ocJa18ePEr7xUIOvHq3QLJlcXR8QRKq3ViC4ujmgUTAJY2UWoJGSpJBKQRhLyq6OLsQ9lUu6pzWCnUHeY489lgd5D4Aolbx/q0vZ0ekMfFxT570bbWxd8NFKjzTLWIyU8h1Ty1b3OTmHl1Qq+69UKk9STahgytQnxXljijuGBRaqDiuZ7lwQJ3xwq8tvLzUJ43RX/cPQBHJC8nEYxqx1fU40CgghsEyd1jBSPrVy2wO26pp7BjIHoQW+c3iinHlRzpYsVrv+uAevUbDoeCEnGkWO1V3WuwE3Wuqz6ZrgpzfalF2DubLDr1f6pBK6XszRRoEoTkmSlNOzRX6a+XAK1N+kaBsMQhVsG5qg6hoYurqp3Um7bmmmOCWcnpMzyWxZTWafaBRY2hHAHc+O2b0YZee2BiFRolxfjjdcrmetCKauMVOySVJJpWASJylbfZ+uF3GrPeRYvUC9aHF6rkTJNpkpWvz0Zptfr3T5xe02UZJyY8vj6sYA19K4vjmgH0Q0Sy5FUw0ZbQ0DTF15R5u6xiBKiSRYhiBMR72+oGuwNYiIpaTt3Ttd2fs2FXvq1ClefvnlPMh7ACxUbBwDNKHR8ZNxNuHqlsdK18e2lH7O0bqyFlusuvmkWs7nio1+wEzZ4nbb40jVHYc2k4MTIxxTx49SZkoWVzcGFG1jYupVMlnMFEIQZ1mkfhBxdX3Al49UxuVWS9fxdwwc+VFCtWDihcmuQO6gE1JSShxrex/lRNBXLZhUHYvVno+paxypuxRtHdPQuL7lUS+YrHV9iraOoWmEsdL7OjNfZmMQ4FoGfpiOM5zHGwXCWDl8jMquR2su/WAkK6M8MfcblBgF6Tk5++Fad2512I8jmYPE0kwRUJlky9DG1najadgzC2W8MObGlsdWP6ResMbbaBQtHmoWeOODFR6dL/OHX1jgl8tdnliq0yja6ELw3rU29YLD6z++xcmGy/W28qa2DQPbMtAEmSVZjAB6fkzZttTCJ+v3DROwTZ3hPRxkPBC5kzzIO1j6YYymaQzDBKTEixLl/9gPKdkawyCm6hq0hmF+Yc35XDJympCoideR0PBi1WVln94uTWi4pjF2ZVioOqqhOUrHjyWpxNAEcZLyb1e2eGS+TNE2xwGaqTMOmpJUTdhuDkKaRXvX+wVxgmncn0vstlXuduhm6NO2adkTpjJ62kR2U7VkCJaaRcq2ya22Ry9QmbfZis2ttjeeYJ0tqc/367UeFVep/euawLUM/uniOnGiAj5NE+PMqhclLDULXNnIByVyDp6H58pTbRoLVSV5NFpoHKsXWG77PDKvJrt/vtKhUbSmttHzYx6ZK/OPH64hBBQtkzRNOVJzWay7fOlYjZKjdDEfXawwCBJ6fsx6L+CbX5qnYEHbi3BMda1KEpWtqxUsEgnZZYe+H+/p+/xpOXAdu7sFeX//93+fB3mfka1+gG3opGlCmMDNrSFtL0RKiRdK+kFM11MNoyMaxbyZOefwkmSl152MHjlSc1lu+7iWfse2gkEYUbANyo5BrWDRGoY4hjal5xinklttj1MzpXHQONoHQ9fwswncQRBTK5pE8bRA8Ii1bjC2LLvXjAJNL0ywjCybaGhE6WT2Uf07uXizDWWMvtEPiFNlbv7L5Q6VgqH663SNmZJFywsxdJVRu741ZLZsszUICKKEYRjTzewIe17EUrPEbNkZiyDPVWyO1FzWuj43Wz6OqTMMd3vIAuN2kJycg+DhudLUdPeZ+RK32h5V12C25PAvl7Z97a9tDqgXLb6wWGGzr7yoG0WTt3+1Qdkx2OgHNFyLX630MHTBv1zcJIwTOl6EFyUMo4QoVcFbEKvjPwUKpsatrSG2oamFKdD3E+6lp9iBB3aTTAZ5P/rRj3jsscd48cUXp4K8nE9O34/RhGDgJ0ghEWjKciiI6PoRS80il9b7uKaOF8XIbAXRvkOzc07Og+R222OxpoKkyfhudCnUNfGxss+DUHm7zpRsHFNnox9OreqDOGa57XGiWZx6nRAqS2gZGkiJlJKNfsjJRnHqOTvf636IE0/SD2OKWdO1pWvEybQn9EibD9RU8ULFJYhVo7gQAj9Wk7NSSqqush47PVdm6CcUTZ2uH7PVD6gVLCquxXLHZ7Hici3rVypYSlJiZJau9kMnySzbkkzdf9TMvpMjNWffn+Xk3GvUhKvDzUxnUQjBEyfrVFyL//yVBX58vUXHi7i2OaBWUAudKxsD/uDMHJahs1B16XoRF9f7HKu5lB2DmbKNbeiUHZ3FisPVzQGmJtjoBcyVXcq2wWjwXgDrgwA/SpmrOOP+4AQQ97B69kADu0nOnj27Z5Cn63oe5H1CDF1jcxDQKNusdXy8KEITGl6YsjkIeHS+zOW1PkdqauJtv9JVTs5hYVIPbvL6t9dUpalr49LqCDsbnBBo1ByTrYGyBhPj7ahtXVob8JWjNfwo2bXtYRBj6hqNosXtzJLINvU9ByQurvU4NVP6TJ/54zAI47F3rqlrRDsCu1phO7AbBPFYjFlKiWvqDIKYhbJDzbXo+PH4WvDoQonNQYAhBO/f7tAeqoz/0ZpLNwjp+hGrHZ9a0cK1DLwwQdc0NZAC4wnbrYGSPqm6ey8cDV3LM3Y5B0rZMdGEkisCuLo15LcfarDRD/mfTs/wX352m6prIgTc7ng8ulDmRsuj40XomuD3z8yw3g243fa41R5yq+VxerbIe9c7FGydOFGT6Ou9AD9KMAxtHGhJII4hltAehlgTWbvgHs4vHprAbpI8yPtsdLyQYRDjhymbwwAvSmgNA5plC1vXeP9WByFgEES4lsEgO6KO1Fxu5avnnM8BdwrujtVdbrenFyuLWX+NZQh0nXEbQsU12Rxs24glqeTUbAE/jqdcWVxTZ2MQYuhKluBWy+NITRmY7+TG1pCFqrtnefZeMwy2xZgtQyPa0WMnJWPLs34QU7QNQFJ2DIqWwUY/HE+2juj5EccbBUDQDWKGQczWMKBgGZQcg81BRLNk8cuVLjMlG8vQqLg6BUvj8kafxZrDejeg7Jo4ps5yx2O2bLPR37sikId1OQfNkZrLSsdXnsuGhqYJKo7BXMXhC/Nl3r/V4WbL4/SsWpwtdzwqmajxYs2l5hpomsZMyeHXqz1ag5DZio0Qgq4fU3J0RHbuRbGSN9FRmbkoO+C7Xkycqpl1AUTp3vv6aTiUgd0kdwryXnjhhQe9e4eSJFXG4F0/wtRV/9B6z2ehbLM1jFjuenzlaI1/vbzFyUaB5SyYc0ydILcYy/kccaxeGGuowbaX7M5gTwhBaxhyerbEZhZg6EIwU1JOC0XboOdHBElKwTIoWNuZLlAiyFv9AF2ovrMwTnEtgyCa1q5b6wYULH1P54v7QRClY2sxIxsg2Ymla/hROs56zpZsLq8PsE0NKSVBktAaBPT9mIpjstELMseaEE2oPrhbLV/13g1DHmoW+WhVtXKAMjW3dIMolqx1VX9vIlXwGCVyXKKdq9j7ihbn5Bw0D8+W+PVqn2P1AqBs94JI+SM/Ol+m4hjjNoGH50q8d11pO270fFJgqxfwoyubOIZOpWBSsQ0GWRvURtdHaoJekOBaGqlU0ibAOEMnpUQT6uJxD+cm1Pbu7ebuLzuDvHPnzj3oXTqUdLwQQ9MzbSlBGCcMgpjWMETXBHEsKTs6t1pKpDSdWDPr2URgTs5hYa9y66j8qbJU6nidq9is3cGBIojTsdSJoQnmKza6JljvKYmUUcAnhECDqRLhqA/P0ATRyL5sx261hxFSSpql3ROy94swSXAz3b7JXsHRt0KAa6neudGvUddUZnKmZNPxYsJEUrCMsSbg9a2hKk2jSq+6JvDCiKubQ3UTcwwSmY51+4QQuJbqs6sVTNZ7AfNlGy9MKNsquwlQcUx6/u4hiqpr5v29OQeOpgm+frw29VjVVc42cxUnuzYE/OOv1vCjhF+v9ik5JnNlhy8fqeKYOv0g4T+ebrLSCegFMY6lY2gCL5ZcWetTcgx6foxkOiOXAHEKfigxuLfZOvicBXaTnD17lvOipMuUAAAgAElEQVTnzz/o3TiUJCmYusAxlN3PIIjZGkRcWR9wtOYQpSm/XO7hWgY3Noc8Ol/hF7c7AJxoFLjRysuxOYeH9V7AQnV7ujRO06kJ2VFAU8h6vQCaJXtsbTWJZWgEUcLRmpJFKTsmaSrHpdmyowKT1iCa0sMbvV3B0ukF6rmOpTEIYoRQQsbtYcRizb23H/4u+HFKxTF3Pa56BtX3JxouVzK3mZ/f6oyfY5uqH8jSNUxD48xCGSHgg2WlSqBlDhYPNYuUHYv3bmwxV3G4stHnSMXF1MV4mrhg6aRSZQR7foSe9c5pmqDimuOJ+0mh2BGNokVreO/EWXNyPi2zZRuZ9cfNlmzqBYv/dGaWZsmmYGv4YcLXT9TpehF+klIwNaJY0vUjqo7OqZkisZRouoafpHxhvkSjYDKK2wTbk/yxZCxazMTj94LPbWCXsz9JorINfihJpUQKwa3WkEsbffwoJU7ho7W+MvzuBzRL1lS2Irf5yTlMhMl2uRHYFXTVCyabWRA3OnKrrkl3Qs5HqhQUM0WLzjDK9NbUz5ZmSvwiC3hKtk4/iBHatLfs6PuSY4wtzWqOkgiKU6VEP1OyKOxwvbjfBFE69Z4qyJWUbAMvSpAyC+BSdWvpehFJKmkU1TCDZeokaYqhKRmUMFFl5w9XuhypOay0fUqOSb1oqWl7JJv9EClUiXfUhzgyWb+2qeyU4sxDE5SQ8Y0tFVjahk6UpvnARM6h5Xjd5WZrOHaX0TTBl49UQUJrGGZuEjpfP1ZltecziGIenitjmwa9MCJJJFEUU7YMrm4O8MKUyavCziPfMTNbwnsY2R3qwK7ZbD7oXfhcEgMyTUlJKdkm692Qoq1xe8vjo9U+qUyxDY13r7comTrXt4ZTq+qibUz1F+XkHCbKjkF7IsNTK1hTmox7cautGqHbXowU05dW09gtldIoWqzvUdYtZJpsMyWbrWFIKlMurw84M1+6t0vuj4lE7vLKlVINhQx3jNkJoTISbS+iYBn4UcrxusuHK33Kjqm2IyVfO1ZV0i66TtsLSaSk78f8568s8uYv1yi7hpqoDZOp6WPH1ClYBo6pJpC3hiECZWU2mZE7NVMcZxBzcg4bzZJNx9vdGuBaBl8/XuONXyxTL5qsDwJ0IbANdd4MwxgvlNiGIAU2B4E67jV17un7RFvd7Dy9l/mUQxvYXblyhXa7/aB343NLEKsVc5Sm6LqgH6TEUnKrPWS141OydXp+jNAEW/2QimOMe2bmKw5reZNzziGlYBnjhvw7MSl+axkalqFKp46hBiWaJUuVUYOEYRBTK5h8uNIdZ5rklNWY6k2TQCIljqkTJinXtzy+vFhBCIFjZG4vB8hOn9gRmhBZ0Dd9wxhJoqjHlehzmjlogPqclqmylo+frLM1iOhlQfNC1YUsyLMMnZKlspcj8eGSrf4uEsY9e82Sxa22h2vp9DJ5CSHELn9qTZBn8XIODUszJT5c6So/5Oy4PDlTYL0fcHq2xOWNAT0/VnI/ho5j6rS9iJ4fkiYputCouCZdL8TS1PDEfudqfB9a2j/z6NZf/MVf8KMf/ehe7MsUb7311j3f5r8nghhKtmAQJMyVNNJUEiYpSMFaL2Sx6uBFMTe3hpxZLLPZD6kVld+le8DlpJycT0LZMbixNd2nZZvKH7XsGHT9iIpjcrxR4GZryMlmMTO271G0DaoFg81+yEMzRbb6ISebBf750gaDQGWp+kHMZj+gWbCmLLhmyzZrXZ9g4kpccUz62Yp75NTwoBFidx/iSLOuYG1f8m1TozUIaZYt1noBxxoFmkWLMErpexFCqP68rWGIoQmubgw4e6LOajfgV8tdvnSkwmxZTRUvzRjMlm2O1h1+cbvL7z08Q3sYqbItcPZEnX+9vMnvPTILqGnmi2t9Hp5TchJHa8q3+kSzcKC/q5ycvTjZLPL/frjG7z48w622x7G6y5Gqy4+ubvGVI1VO1F1sU+fXKz2iFBxLBylpezGWaSA0gSYEmtBY7vjoWpZdZ395n3u5JPzMgd2//du/8cMf/vBe7MuYUZ/XzhJDzsfHNFVjpkxBaDqDIELTYGsY8Pu1BpZpULJM/vvFdb52okZkKzPv2x1VsmqWbNVAWj64Cb+cnI9DxTV3ZeyOVB2ubAw4NVvi6saAimOOpz8nGWWpJjENnbJtcnmjz4mGS9eLCeOUlhdNiQwbmoZtKDeGETNli9Wuz5mFcrb9e/1pPzlSKveZgqWN96dZsrnZGk7p1TWKNhdX+zRLFimSxZoajPDjBKFpdL0YxzKoZW0a/+PyJr9zqsmVn91W5dVByNH6dCBWdiwEHpomGAQx9cx708z6lSYZTcPWCta4nykn57DQyCwHRxaDjy6Uef9mh/W+z3zV5Xamz3hjc0DNrfCv3YCiqROEETqCBEnRMRh2Q3RdlUcPqsHpM5diT506xenTp7l06RJpmu779eabb/Lcc89x6dIlWq3Wvl+vvfYaTz75JG+99RZbW1v34jP++0QyXhrYhiBMUsIoUYr6CG63BnzxSJmVjs/7N9sYujbW7ElTOR77zsk5DKQTAZquCXZWL4QQey4Edz4WxAnGRBZOn5QvATRNY6Hq0A9i1ro+c5VpU/BRZnDE5KDRYYpLun40FcQBuz3PUIMptqlRtHQGQYKpq3K1JpR7hJOJLJcdI/OY9fnKYoX1nsdqL5iyJQSoZYr9W/0AIaZ9asu2EngdcSfR4pycB83SbJGrWS9olEhsQ8c2NLb6quJl6QIh4CtHavzjh2toCFxTQ9OUm8QgWwDquhpo3Mn97IP7zNtuNpucP3+epaWlfZ/T7XZ56623+Ou//muWlpaoVqv7fj399NO88cYbXLhwIc/YfQbUvUcSA6vdgCSRJBJMQ+Pnt7oUbQMvTihYGv/fr9dJUkmcSB5qFrk2UebKJ2RzHjQLVYcbreHdn8ju47VkG2ProLmyw0o3YHJ24ljdpe1FSCDMxKTWez5n5ssYmsalCcNwUDJC/SCm6hrUCyatwcEvfu52TgqhMnZKs2/na7e/T1OJlDBbcghjOdaS04SgnunRGZpGP4hxLYN60eLGlsfvnZml6yVs9UNmyzaGpo0da+pFi2bJ4urmkDPzZS6u9nCzgZPHTtT46c3pvulJ0eL8ap9zmCg7yjllsx+MF5bNks2Nlke9YFGyTdrDmJOzRQZ+hBfFKmZJIZYSHfDDGEvX0PXdlmH3Uy32Mwd2zz33HM8///wdn/PSSy/x0ksvfaLtvvzyy5/4NTnbxFL9cU2hJBEkKtizNI00Tbm26XFlbchivcDQjzF1gWkIrm0Oxqvsnar+OTkPAiNrPp6k6m5LnIw4Vne5sTV9vM6WbTay6VbL0ChYBp2JUqoQQsmUmBp9P0ITsNkPePxknV4QsdyZfg8hxNjt4XijwOYwpFG0WOv5e3rG3g+CWGXZFHsHeX6s9Ommys5SqhaXLIQKkpRaQWn/RWmKoWnEqWS+4pCkkpWOEjAv2QabfTUBmGRadQsVh0EYcbs9zAYytvdjvuIqA/SKQxCnlB2d1W6w50J9UrQ4FyrOOWyUbAPL0MaKEScaLhv9AE0TeFHCWndIlKQcbRS4ujUkShIsU6ALQZCohZOlq3PjIDvXP3NgV61W75itA2g0Gp94u0tLS5/qdZ9n/vzP/5xnnnmG73znOzz//PM8//zzn2oyeHT5HETbGlyxBFNTpuFdP0YTkvmKzWzRYn0QcLPlMVdxuNX2WKg4LHe8KVX/nJwHzWSmqmQbu1wMTF0jTlNVXp04bicDiiRNKTsGmibGEimaEDy6WGW5G5BmUiGr3YBawWRrEOzKkKVSMggT4gRa/ZCOH7LWHfnN3vOPvYthmFAw92+PFqge5SiRU/p/MyWb9X4wnvaNkpQgTqm4alvHGy6dYUSSptm1wKfmquGQWkHJvwiUM82XjlboBTHXt3Yv/Gaynr2Nns/Rusvl9W1pk/nK7uzrSLS4XrSmZGxych40s2UlUtwsqZaM03NlgjBhvRfwu6ebdP2ED5a7PH32OEGYMFO2SaVytjF0gRenhIkapDjIAuSByJ1cvnz5U73u30uPXbvd5vTp09RqNX7wgx/wyiuvcOHCBZ5//nmWlpZ49913P9H2RrehNPuSqNVCiuqpqTgm670w85aUmJrGr5Y7NAoWtq7R9qKxbIOpa4T3Yx47J+cTcLTmfOzs8ZGay3J7W65HZpkqANvQKJg6Uspxv9dM2aY9DMcBj5IKgYJt4loGtzvb7ztTslUzdWuIZWgYuiBJGDu3tAbhfW9fGIbxxOT67ruFRAWYys92O7BzLZ0wVhqWfpQQJSmGEONoVAhBraD07DrDiDiRzJRt/DAmTlJSVBB2cV2Vp4/WXH55u0PR1gE5LnmXHZO5ss1Haz0aRXsqWHtkrjTuWxoxEi3OyTlslB0zkwfaPs9Kjslq10fTNL52rMal1R6bgyATSo+I4hTX1gljiTqsJSITSD8ofblDHdh92td93njyySc5d+4czz333NTjZ8+e5ZVXXuHJJ5/81Jp+AhXQWbqyGiOFvh9xq+1RsHVMQ+NLR0q8c7VFEKf4cYofJeOyyLFMhTsn50EhBOMy4d1olmxaw3Cqaf9IzR33gDVLSqB3MvYq2QbtYYihiyntu5Klc3q2xM9uqqAtSSUFS8fQBV0vxtAEtYLFMIiUflu20fst7h0nEsu486V7lFnTxO4sYtVVjhlRLNE0jWbRpuNFpGnKbNmmNVQ9h6OpYtMQCAS9bCBjNJH8v311kfeutZgrO4AYu9eAauO43d4uY6ep0tU0dA1DE1OuIMBYRy8n57AyOr9nKzZXN9Xi5KvHqvSChHevtzneLLDZD/GihPmSkhMrZgFeLPeXObkfHEhg99hjj/GXf/mXn+g1r7/+OvV6/T7t0eHhhz/8Ie+++y7f+c539vz5KNjb7+d7YU5cIzWhDqixV52AjWFEECVcWR/wULPIyWaZ1a5Hexiia1B3TJJUsjkI8wGWnAfOKIM2mXnbDzXNHU9dRB1Tv2vWWdeUh+yJpqu016SkaBnUCqaSPEiUTZapa+McmURd5IdRSrNocXGtT8U9uIEKKSUFa/clXKDsvhxLV0HahDUaMJ54BRCa8nltFi2ubAwzR4qY2ZKNH6d0vIi5skPXDzE1JSqcpirQXqy5eHE6Fiie5GjdZWsQYulqECNKJGtZr+N8xeG/vH976vmupeOFyVRgnZNzGJirOBg648Vh2THpZ20gC1UbIQSNooUhlI5lMnHCFS19fC06yDvpgQR23/ve9/izP/uzjx3c/d3f/R3PPvss3/3ud+/znj14XnrpJU6dOsWpU6f2fc65c+d47bXXPvY2J+99kcyMh2UW5AmIkgRD17jZHnK0VqAfxNiGwfs325yaKfGrtR49X03zKNFXc1xmyck5aEayGUfr25m3O7FX8DdVSrGNXZZBrqWjCYEfptSLFpoQ9IKYREpOzRT58bUWUSoxdZW9KtoGXS+iYBqESUqzZGeCpIJUHkxZMZGSsmPuelyipt9TyVjKZfQ7MbMyrK6p30eSSExDo160xtOpjqkTJAmOodHxIhaqLpvDiBNNl2ubA2bLNmGS0Boo9473rrcAplT6C5bBsYbDStcnTiVBnIzbOwqWThSnU3+nZtFiox+ov3E+sJVziCjZBnHCeEBoaaZIexjQHoYULZOCpXF1fUCUSqJUUnMNbnd8EKpKJqW6/6YcXHB3IIFdtVrlrbfe4sUXX6TZbPLHf/zHfP/73+ftt9/mJz/5CW+//Tavv/46L7zwAo888gjf+ta3ePXVV3nooYcOYvceGO12m3fffZezZ8/e8XlPPPEE7Xb7Y7tx7Fw/S0DoqAMtUWUPQxMsdwJWuj5lS+f0XJF/vrTJMEpUb03JwrV0brW9qcnCnJyDRgVLSkdqcvqyaBt7ai2Osj+TgYNlqIyclPCFxQrXNqbbC+bKNhXX5IPl7tjT0TF1+n7MQkWVJwdBjGlomLogShJudzzOzJeJE8nWIEQTAtfS71qK3S97uNKZtvFr7+N/a2Zl2CRRBuV7PkcXUwu8MFH9dnMlm1ttj6KtAsJESiqOQcXe1q380pEqN7eGmLqgPYywDDVJPyqHSymZLTus9XwaRYtbLY+CpVN2jKk+yIWKy3rXp1qwiBLJIFDb7wcJSzPFcTkLlGtHkkpV/s0llnIOGZPXknrBAgStYYSha5xoFLJzR4nHmrpGL4hIJWiacniJJrLlB8GBecWePXuWd955h1qtxl//9V/z/PPP89RTT/H444/z1FNP8cwzz3DhwgU2Nzd54403OH/+/EHt2gPjnXfeAe4+NTzK5r355puf+r3iWE3FplKtmHuhusj+j8sbXNkYMF9xSJOU2y2Pkq3jRcm4lybXsst5kGhCTJQTt4/FmZI11dc1YrHqAkq/ccSRqsNaL2CmbNP1IsI0pV6wxjIGQgiO1lxWOj4nmkWubw2wDEG9aLExiJgtWdxoDbF05TkrEFxZ7zNfsdE1Qdk2QMCVjT5d786B3e19so6TwsfAOBDaydGa+nxpZlG0EwEcrxeoFbazeYMgoWQbY7mWQjZUUXZMiplG3cgarWQbOJaOpgl+vdJlrmzjRQnNkkWYlWdnSnaWsdCxDI2er6btJ4OyLx2pcL3lIaWkWbLZGoT0g5iKYzBfcab+Pjk5h5m5isNGX03IS8AydPpBRJSkPDxbxrE0jtdcKrZB14+RUrV3DIKYZua+kgK6fjCR3YEFdqCCu0uXLvHaa6+NRY1Hcinnz5/nBz/4AVtbWzz55JMHuVsPjNG06+nTp+/4vFqtNvX8T0Mswc4G5DqDgDSBrh8SJSlSwEYvwLF0Lq/36AXbZZOTjQLXNofMVZxxqSYn5yCZdDA4UnPHgdGd+j8dU5sKlEQmN1CyDQbZsV0tmOMmfikljaJNP4g52SiwmunXmdkAwWLVoVm0MHWNuYrNStfH0jV6QUzB0gmTlKM1l9v3uIy42vV2BXwjklRi6bsv4RJ4eL48lbHzongczEnkeFih6ph7Zv3myi6mrtH2I1rDiKpjcnNryELV4VZLZfG7XsxC1UXPfGR3+uTahk7VMcflc10T2IbGXMVhoeqy1Ve9izk5h52SbVCyVYk1lZKKa4yn6mtFk6Jt0gtTZspO1s8uMTSBQOKFCU6mThQnB5MkOdDAbsTTTz/Na6+9xsWLF9na2uLixYu89tprnD59mp/85CdcvXr1QezWgbO5uQlsB277McrofRb5FwkkUlkxRanGXNmmN4zRgDCRrPcDFms2H672cAzBwI8ZBPHYw7E0MQ2Xk3OQCLHdN+qYOkGc3lUTSmTl20km/2tp2q6M2MNzRZJUcnG1j2GoideVrs98ebt/TtcECxWXIE74reM1rqz3OTNfpuNFarJUqsDpXiyCpISuF7Pa2XtbSSo5tsOrdT8WKi5hFkRVXJXJcyyBNnEHUH12KggzdYFtCGQKXS9S3tH9ENfU8eOE9jDkdtvHMnTKtkGSprSHIfWCOc6CAsxXHda7Pkma8tjxOj++pq5hVdek7OhTLjcjau609VhOzmFgcgirUTQZhKq1w4sSHj9RpzMMQUpSqabShYAwUdcMxzTQUQmWg+CBBHb7cenSJS5dusSbb77JCy+8wE9+8pMHvUv3lU8qYfJpJU9GjKYLhZAIoURcV7oBtqF6Z3SUGfowiGl70djHca68bfuTl2VzDhptR5AmpRxPT+53NB6vu7t61uqZQ8SxukvRNvjVcm/8MzXFGVFydFa6Pl9YKPPRao8klRytF6bKp7qmgry5skNrGGGbOo6h0/Uj5io2t9s+Xrg7y/Zppj0NXXCzrcqZO502agVrtx8sezdoz5RtBlmp9USjSGsY8tixOqXs9Y6pc2qmMHbuOFJzsXWdRsHkZnsIqM9cdtSUcK1g0SiaVF3VV1eyDTSU6POke8R/PNVktRcQxAmDMJnuL9wnOq8XrX37C3NyHhRzZZv1XsDxeoEkYVyWtXU1fCSRzJedLLiTkKZIUgqOQZTK3zyB4o/L+fPnOX/+PM8++yx/9Vd/9YkkPj6PfNIM3KfJ2E0eS36cYmqqYXqjr1LKXhhzrF4giFNWuz5LM0Xeu9FB05TxkMwm7/wo4USjwPU9Vtg5OfcTFdht/3+h6jAM4z0HJ0aMmvEnURpsyuj+eMPlny9tjAcd1GBGmj0n4ni9MB4YWmoWWe0HnJot8eFKd2qbrqkTRDElx6A1UOKkYayU6YGxuwXAjezc+bjhnRCj/kLJ9a3hrqGMUVZgknph95QsQNHSGQQxjZLFf1hqIISgYBuIrAy7UHWmStsPNYtUXIswkXSGEWEU41oajqGx0QuVpp+t+uu6fsxDs0W2hiFrvYBgInizTZ16waI9VBUAxzTG8ihFW8fUxK6ANSfnMFK0DfwowdQFxxoFVrs+YZyMrzVfXKjQjxPmyjZBnGLoOoam4WWVrxEHEd8dqsBuRLfb5fXXXx8PF/ym8nEzcHcr1e4kTRKSJCGJI8IwZKRil6bgGhpRomQJ5qsOHyx3cS2dmmuwMQw51iiw0vUJooTFmsO1ze1Abq+bZU7O/UYT05nigmWga6phf+SisBdFW58KrGB7O66lMlWtCcuwom1QtAxAsN4PibIJUF0XVF3Vi7acZQFXsgz26dkS1zaHbA5ClmaK3O54dPx4HLzsF7R8kDlVAGzcJbDZb6V/orm7DFuwtjN4cxV7/P3o3K04JoauUXEM2sMIx5h2sCzZhsqIaoKCrePYGpuDUJWXxGiK1hyLlrumTpKkLFRcNvsBtiEI4mSqd87KHgNl0TTKpDYKNoncf/o3J+ewMVu2We74VF0TS9dY6wY0SxatQcQ3HmrQ9SIqjo4QAsfSkMjM4QV0TTlAHcQd9EADu9dff51vfvObPPLIIzSbTXRd3/OrXq/zzDPP7HJi+PfKJy3BaqPfpWFiWhaTf+ZINQERpyARhHFKaxDimgYDP84u/gZeGONF6a4+JesON9KcnPuBZWh4O465kcjuwh2Geh6ZL3NxdbvcKlBl1DhJOVZ3Qar+0lHLwXzFYbZsc3mzryY5CzZJCssdH1NXcinjGCs7LdZ6/jgArBZMpISqY3A7szTbbwK2NWGztV/vaq1gTXzejy/cO19xAGUHOJpC3clegydSwtJsUWlwZZxqlkjSFMfUsTUN29BIZIofKc/dqmsQp1Lp25VsusOYesGakj35vYdn+NmNNomUVF1zl+vEpP7dCF2IfLAi59BxslngZsvjSM0llhIvUqLaJVfnSN1Vmnepuj5pCGxDJ3MTo+QYv1k6dqBEip9++mnefPNNpJTjidjHHnts/LW0tISUkieffJI33niDl1566aB274HwSTNxd5NFuStC3cgMXelaRUmCEIJWP0QT0Cha/PhaizPzZW60hnSGSptrRMeLMqugXEA05+AoWMZ4SnvESFtR06bLtJOUHXPqdRIlA3Kz5SGEoGQbVFyT6xN6arMlGyklPT+i4GgMwoggTpkt2ax1Ao7VXa5tDjF1DT/elgfRNcFq18c1DUxDMAxjon0Ck/Xe7kB0r6xdcSL7ZugfP7A7PVcafy/E3hkCXSi9OFMXDCcCy/mKGnYAFUzqukbJMdEEuLaBZegYmmCt51NxLeJETSAvd3wcS6fo6Mq5Y+K95ioulqFxu+VRL5hYpsZyZ3tIY6HicG1riGvp40znxxWjzsk5SJQzizrvXVPHMTXWewGrnYC+H3N6roSZlV0TqRaSYZKiC5gp2nfa9D3lQAK7K1eucOHCBS5cuECaply8eJF33nmH5557jnfeeWf8dfHiRdI05amnnuLKlSsHsWv/vpBgaEAKSZqy0YtwLY0PVjoMw5S5is1G32e+4jAMUzo7epjevdbKhydyHgiWro3LeaCCtlEW706r4MmjtVlS7gajLHSlYBJE8VTwtzRboucnlDPR3tstnyhOOdkscrMzRAhBxwupFAx+mQ1ffOVola4f0x5GVFyTMFbDHev7iHpHybY1WpJKul40tijaD11Tw06f5PxzLZ2ipdPbY9tH6y6rHZ8TjSI3swBqNBwxev6RmkvXC6m7BsNILQLjVPnL2oZGFKckUiI0QZKmLFQcUgkb/d2Ba6NoEyUpyx0V/I6GS47WXFa6qt+3WdzWJdTvELDn5DxIRtaGSoBbXU9++6E6/3xxg//wUINBmNAsWnhhggGEUUqjaNHxovEU+v3O3B1IYPfd736Xf/iHf+DZZ5+denw/HaoXX3yRer3O22+/fRC798AYZeDuVmodDU180gzfThKZrSJ0QZwoY25NCDpejBfHnJ4p0vFiVjo+JVuns0Ny4ESzwNXNIVXXnJp8y8m53xxvFKbKe7AtX3Kn+7+bDQ0AVByT3kR2ammmyO22Rzhhb+WYOrWCyfUtFcTVixYrXU8FMNnlWAKkEE4EmsUs21S0dRxDo+9HfDRRBt7eZ4ltaONAzg+TqWEDgK1BSM+PpjJ0pqYhYVzi3Y+FqjP+fq7s7HuNVYGT2pcwUu9fK6rzupLJjZxoFKi6FlIKdE0b/46+frxG31d+0wM/5khV2YAJIagXLLpeTLNkTQW2SzOqd3cURI/2a/Rv2VH6gnkPb85h5ytHq7x/s8PxukuUSjb7IULTQAi+fKRGkkgcQwmZD6KUSsHE1DW2BiGGLrD0u7/HZ+VAArt6vc5jjz2263Ep5b6adefPn/9MTgufBx5//HFAybzciVHg941vfOMzvZ/G6CYoM9HXFA0YBgmtQYip65Qsg+utIV9crDAMk6ksiZ7JTjRLNpu5zlTOASPl9BBFrWDumxUbsVBxpgLCaqbh1hlGNApWVm4UU9PeX1yo8KtsqCiME5pFm1/c6lAvmBypuSxUlN6jqWtj+Y6jNZe1jq9Ej/2Yrh+xvkd5dXMQUHbM8fDF5Y3+uHQzYhjGOKaSXRl9XF1XYUZTai4AACAASURBVOXOfrydCTzH3P+usVfIZJsaQaLO8bJt0PNjtXDzIjRNYOiCKJGUnW37tt86VmW9HyIFbHkRzaJFN4iJ0zQzVVIDFpNTvE881KDthax0vPG0/QhNCJpFe1c5+iBN03NyPi7Nkk3bixBCULR0Jbpdtjled9kaBlRck3rRRgJBnFKydKLsHLMNHU38hmTs6vX6no8/8cQTXLhw4SB24VAyCtTuJmNy+fJl4O4OFXdD08DRlTFxCkgp8OMUSxeEiVRThqZOzwvRNW3PG+di1Rn3x+TkHCQnGts6a6DKsf0gxtD2b7Q/WnOnetpmSjaphK2hOsaLtsEwiKdef6JZpD2MqLkmUaK8H1d7Acsdn/Yw5AsLVVZ7Ps2iPRbj/Z1Mr60fqOGBrWFI2TZYywK40Tmz2Q+pusa4Py9M0rH362hbcfaekxd/M6vhxOknHygYJe0e2mOK1jZ0wszIcuTOMcnYocJVAavIXqMLJV4cRAkIwUzR5lbLo1GwsHRtl4agpmlYuhq8OlJzWe364/dS2dg9hIoLuVBxzuFFAl9crNAPYtZ7AUuzJa5tedlgVkrFUb23XS/CjyT1okWapuho9z3wOpDAbr++kHPnzvHqq6/S6+0uWcB2QPObytmzZ6nVanf9nKOM3tNPP/2Z3i9JoWibJIBMlZl4mEj8KMHQBUXX4BsP1VnpBvR9tWLf+bcbNbLnAV7OQWMZGtFEYDPqlVuoOmMZkp2M7LImS3wFS8cLY2bKypzeNJQ1mD/RszdTsrm6OWCuYtMPYza6Aee+OM/PbnZoFC3SVJKk21Pjuq4xU7K5uTlktmwzDFJKjsFatjAKsnJnnMqpDF0US6xsH0eDAyOUmLj6XteUuPjOUuXHET0dncI7y7Il26DrR6Q7cnklxyCME/woQaLEVh+eK7HSUf23t9oezZINAjYHIboQzJQs1roqsK26Fl6m9zWZ8a+6VuajKac+h57Ztuk79q9WsHbJ1eTkHAZmSjbDMFa9p6hK1ol6AZmm/O7pWbp+StHW1WImTpESnMwIAFIcS+N+VmQPJLB74oknxv1yb7/9Ni+88AIA1WqVP/zDP+TJJ5/cFdy99957v/GBHcC3vvWtu3rAvvbaa5w9e5ZTp059pvdKACMzDtcFyFQSJynlgoHnJ7QHAZah8dWjNd691pp67WR8Vy9Y+FG6a1IxJ+d+0yxa45JdxTURQM+Pswvm3ixW3bE4MKihgLVegGuOPF4LRLEcN/RL4GSzSM+PEQiubQw4s1BivurQ8SLmKg5LzSLv3WhPBShzFYu1XpANUej4e5wfcZJiTGTj4jTF+BjG4Mp3cv/J2DhJd0mG3I1H5stcWutPPVawDGZKNpauJl2bRSsrz6qy9dYwVC41Ql0HwjjBMdWE7SBQfYGaEh5U3rkTPYEPz5YwNPjxjmsLqN95PpiV83nhoZkCg2wx2CyrntxqwaRoG9imziPzRfwwxbV14hTqRRMpU+JUkgKWLrifd88DCezOnz/PG2+8wfe//32efvppXn31VV5//XUAXnnlFd555x2Wlpb40z/9U77//e/zve99j2984xv80R/90UHs3gPllVdeAeDVV1/d8+fvvvsu7XZ7/LzPihTqT67rYBk6iZQ4uk7PD2kNI7woYaHqsNkPsHS1wth5M2kULVrDMO+ByTlwJrM4MyWbOJV0vOiOx+JoUGCSozWXa5sDSpbB0kyB2+0h9aLSjWuWLExD2WPNVmwurvV5/GSdS2t9FisOV9b7fP1EAz+MploV5iourWGIHyfYhkEQJ9QK1li2I5WSJFUSH5NMDhKMzrXrE8LgUjJ2gkn2CX5We8G+we1+Wb2Rkv4ks2V7vC9SSgxdo+zqLHc8DE2o0itKVPgrRyukqaQfJNiGGu4YBDHzFXvcQzjJ10/U2OiHU1O6o2DuaBZs7yQP9XIOI0r2RMkguabBctsjTaXSezQFj8xX8KKUekFJFgVhwqmZEimgaxrJfT6wD0zH7uWXX2ZpaYlnnnmG8+fPc+7cOQBOnTrFG2+8QZIkvPzyyzz//PO88sorLC0t8Sd/8icHtXsPjFqtxoULF/jOd76z53Tss88+y3PPPTf+fX1WwiRBExDEECUJliaIUkksJb1hyHonYHMQgJB4cULJNvfUrRv5debkHDSOqY8DkqKtplHvdp3cmQ16eK7E1c0hXz5ape1FRBNX2opjcrxRZLXnc3q2iGVo6JrGrfaQhZrDei9kpmyhCY3liQBmoeIgU/VeKSmbA9VPNwqGwjhF19g1LDH5uUbl2J2BKGQlyx13hNHT4iTFMvbe7qTQ8SdBCJFlAQVSqqzDSAw6TiS2oWfBqNqPqmuy1vOxDZ1G0dpVHhdCUHFN+kGEoQk0AYMsq+mY+p66f7lQcc5hZbZss9INmCs7aEKMh7QqroVt6MxWLNJUOU70w4hYKm1KDYlMJTr3b4jiQJ0nnnzySS5cuMBrr71GpVIZP37u3DmuXr3Kyy+/zPnz5/n2t7/Nj3/844PctQfKc889x9/8zd/w+OOP88Mf/pB2u827777LU089xblz5+7pgEmcqBJWSla+AdrDkKJp0gsSLm30+eqRKl4ImhT4cbJnJkDLBE5zcg6ao7Vt8drFqosfpXeU31moOiCYaugfZcmO1V2CSJVDvYkpTk0IvrhY4d+utvjCYoXbWXO/oWnMV21cU6fs6Fzf2M6sNYoWEhWUhbEKiJJUqgBJql7WkWzIzn4yANfUxuVgYNf0qKHv7rH7OIwmgfdjvxLosbpLP0jGsi4nmsXx9HDJ0dkchDSKFhuDgJmSjSYEmwOVTTV1jSBOVfZu4veuZxIyUZIyDNNdLhQ7yYWKcw4rjqnTLFlommC2ZHO742EbOlXXQNPg60frpCmYhk4/SBiEMYYQuLaJaShx4/t1Bz00XrHVapVvf/vbvPbaa7z88stUq9UHvUsHytNPPz0eknj11Vd55513+MEPfnDPSrAjUinxwhhdg6yfWwVuIkXKlJprMlOyOTVbwDZ3T7dNkq+mcx4ko4BktmRj6oIrG4M9n+eYOrrQdg0nnJot8uFKJjJ8pMo716an0xsFi84w4n9+ZIb3bnZolmy6fkQYpxia4LGTDVpeMD5H5so21YLBWjdA1wS6piZdTzQKY70829Dwwt3ZtVRKXFOfsk5TPripco+QkjTdHgYZMRo8+LTMVfaWLnItlUFzTJ04AS9MOFJ12eqHLFYd/Cil50U0ihbtQYhj6iQSSpZOexgyV3HYHAQULGPqMx3PhJGjNBuGmbh+1ApK1HVS0iUXKs45rMyWbWpZn2+jZLHZD/jqsQpX1gecbBYpF02KjpI3GQmRFx0V0Akx0fbw/7P3pk+W3Wed5+fs693vzX2rrFW7VFqMZRvbsuwR9NAzE2iAIKa7mQgjAl5NBIEizD8AmJ6XE4CBiaZfzLSFgQEaGltug20ZZMsuyXJpqzUrKyv3vPty9jMvfjdv5VqSSimh5X4iKqSqm3nuuZl3ec7zPN/v9104t/dNYTdE8OSTT/L000/z1FNPvWND4oMI4wQ/EG3grCH2BPwoJo4hY2lc2+qQs3VcU8OLkv6TcrfjfTeIsHSF2ZK9y/9ryJD3itnizefedNFisy12PneqMN+MmaIz2AWbKtq7ChwJsZuWNTUaPWGpYusi8L7lh6iKTME2sHWVc4uiIBQxZdrA5sBQFbphTJqKrl2YpKiyRCeIMPcUdtVOwGjO3FXEiIitWPjlxYn4/j37ebp600vvdtAV5cCLs5GMwXrTR1MkbF2kfmybO5uagqZItINYeP3FyWCPL07EioYqizHu3m6ga2nYmjA/33u/rqGiKtIgfWLIkPczriFMtTVVHkSNSUgoskTREbY/iixxeswl6hd2YRjR8SMkCUqOKArfjeuW96Sw+4u/+AsUReGJJ554L+5uyC0IYkAWc38vFs7zXS8iiBO6faWrrt788BjNmPhhsstsdbXhMZY1+yOmoZptyHuPqsiDFQFJknBNlbyl7RId7MU1bprsblNxDdZbHqYmwrq3d/dSRG5qlMRstDwePV7i3GKdlh9RdgyW6z2Kjs5cyWG51uNaP2/Wi2IcQ8XS5MEOatuPyFsaQSRiucI4QdmzZ+eFMfaObFi4uUu4bYQcRsm+/TzjHRZ2h7E9qs5ZGm1fiEAaXbEzuFLvkTE1Gv3xt6Hc7Ia2/IispVHtBNwxnmWp1sPasTtoqjJhmlLOHCywOEjoMmTI+5nxrElKSsU1+NFiDV1VmMhb5C2NuZKNlIiLxCBKkGUFW1fxw4SFzQ5vQRB/W7wnhd1Xv/pV0jRla2vrvbi7IbcgARSEMkdTQJWg6Bo0eyH1bsB00eLbb2ygyhJhlIAkdvJ2ZllKksQry03Wmh4zB0Q9DRnyXlDuF2UAZ6cLvHyjTt7WB0a/O0mBkay5z3DbNlTiRBRWp8cyvLx0U8A0VbCJEmh6IaosTEWzO1IjxnImp8ZckhS+f3WLKE6QJIm8rRNECW0/ouTovLba5OSoK6KHpP1pEYchvOvSm4Vdsn+Eq6vy2+pSvl0yprbr+PfPFvjB1eouT7yxnFAYe2GE3R/hhnFCxtSIkpSxnMlaU/zcJUmClH7HQoyvdpK1dse+ARRs7cDf6ZAh7wfkfnde6uc5a4rU36eVmC1nyFgquiwEWFGSUHF1HF1B1xQO0Tu983N6dw67m/n5eWq1Gi+88MJ7cXdD3gSzP1JSFYkoTck7GqkEBUt8yNW7IaYqEcQJQZwwXbSFUhbxAairMrau0PJCMQoa7tkN+VcgZ90MrJf7u1hlV98XTQWQNVUa3f2L+pWMQcFWeX2lORinbB/bDxOxCI3ERssnb+vUuyHRDmXqWNZCV2XylsZL1+toskzB0fCjhLYfMp6zuFHtoavCjvStFHVBHPcjxCRAQlP6r8X+bt9O9L5I4XZRFQkZaZdoYy+DTN405cxoluV6bzA+0hSZ+YrD+RtNio5OwdYHylk4eH9o27h5JGvSDXefe9k1Bp3AbYZGxUPer5T7mcgpontuqgpRnNLxI46PuFiqRBBDztbRVZkUifWmSK0J+kXgNkdpWPye7djdjhjio+Bj916w9wkTxDGKDH6QoKsKSX8k60fiCWlpMku1LnNFe3ClbKgKvTASi+JpynjOYiJvsVQTTvvrB4xVhgx5t3F0dbBsf2LE5fWVFtMFe5chMYh8RxEjtlvw4xoquqrQ7BeIrqnR6IUUbI1aN0CVZeI0pZLRKdnCv7HWDTBVha22T9HRmS7amJrCjVqXrKlwbavHVN5ivemLNYX+e7etq/u6UXsRebDCF87QhIJWU2TCKD0wnUFVZJI0fctdwL2MZEwkiV3F2DZaf8yrKRKuqfTzMcUeXcU18PvpEi0/JIiTQady1+ORGBgnb69suIZKrRNg3yLXdsiQDwLbsYYSYmc9iBMmCyavr7YoOgaWrlKwdCxNppLRUWWJzU5I3QtQZQlFUdD62bHyEY5l35PC7ktf+hK/8Au/QLPZfFvf981vfvNdOqOPBtu/XHePjVUcgyqLpWdLk1EkkJBZbwYkJBQcnaa3ew/oWNnmyobYI/KjBEtXBh0OL4x5bfXgWLghQ95NxnLmTQFEwWat5Q0W+vcu50sgir49qwOSJPVjxmIqjsFKvTcYNeZtHUOVSVIIkoSSq+PoKovV7qAYfHC2wIW1Fl6UcHI0w+JWh3LGYCRr8OL1Opoi0dnOkG37bxoD1g0iNFnGUIV6TpbESBb2q2LhrY92D0JXZaJDDjCRM9lo+xQcnZYX4+gqa02fbhgzW7LRNSHuuLrR4d7JHPVuQK23u9s2mbdYqvWYyJsD2xJVkbANkb97EJoq7zNOHjLk/cxc2cGPUzpeSMOLiPvvPdMFm6miRdOLmCk52LqCokh9tbtE3tYoZzRSQFNvfR9vh/eksMvlcvzxH/8xv/M7v8Ov//qv861vfYuFhYVbfs/Vq1cPNOwd8taRJfEL7uyZYsiKWPLOWhq9KGGx5lFxNXpRhKrIXN3sYOvyLv86U1NJU+gE0a79mumizRurLUZcfbBA/nboBtHbjkIaMmQnEje7QpWM8E2bLzsH2p8clH+s9N9gUylFkhns7YHoLvlRgqEpdAKhesvZ2i4Rxnan6tSIy8JmF1MXtiUSEmNZE0WWeGW5gaIcnByx93zSVKjXDXV/R+uwIu6deoUfdNjt9AkJ0aXT+wVX2dG5stFGApq9ENfQmK9kuFHr7Ru9bncUDVUhjIVKdiRj0uiJoljti0l2MuIa+0zRh9ZKQ97v3DedJ+xnr6+1fLbaPr0w5sJ6m6Kt87FjRdIUJrKm2EONEqqdAMfQ+u9hR3cu70lhd+LECebn5/nKV77CM888w+c//3mOHz+OoiiH/jlx4sR7cWofauL+kvKOaZD490SIKFp+SMHSSUlp9cc/JysZXl1uosgSlibT6oUkSUoUizDwjZbPTNEeHMtQFeIk5cx4lsvr7bflqZWmKde2ulzck1c5ZMjbYa7kcK0/ei05Bhstf5BycNBe3V6mCharDQ9HU+n6MUVHH6wWFBydIE7oBRGaLDGSNegEEV4kjHu3i7JjZYeFrS5hkjCVs1BkGSSwdYWZgsPFtRaKJHb99u4AHjRi9aPdQok368q9k66d9CZOWoaq9B+r+PtsSTyeJE1p+RFFR+93JWMMTUZVdgs6tk9NlqAbxGRMDddQqXZ8RrP7izhJknZdPMLQqHjI+5fijvzqkiu87bwg5r7JHI6hcXzE4b7pAp0g4f7pfH93PSZJEkq2zokRF1MF7wib1EfY/Ls1tVqNs2fPUiwW39LXX758+U27ekNujQyoMoQxA78cCZAS0DRR4CkyKAgz1UYn5J6pHK+ttAjihPVWwGYnYKnWJUoSFFkaWEZsxxRttX3umcxxZbPDyVGXV5eb3DP11vYpL623OTWaoRtELNW6TBXsN/+mIUP2IO+wyBjLmaw2emy1fUazJhfWWuRskbywvTM2ljNZafQYz1mD7y84OpausLDVYabk0PYjZEkiZ2nofVVq0RGduUY3ZCxrstUJ8MMYx9B4YKbAMy9c53N3jPCDhSq2rqLLQhVa74Ucr2S4tN7hjoksjW64Kxd2sx1Q7puVbpOkKYos7Su63o0Uv5S071vnMZI1991uaDIFW+fiWpuxnMls2eabr64TxikTOQur36H0o5iyY2JrMhstn1Oj/XPuH6cbiBSbrKViamL0LbtC9BJEyS6Pvr0T56FR8ZD3KzlL4+pmh7JrMJo1WW32uH8mzz9f3eLMaIbnr2xQdnUurbU4NZrhpes1io5Ox4sIk4SOH3PXRJYfXDw6T9j3pLDL5/N8+ctfftvZr4oyXK59J8SAqyqkaUzS79Jp/cQJE4lEgp6fkLVUER0G/GSpyVTRZr3Z5e7JHFc321zZ7LC41eXeySyOqbHZDgaFXaMXMl9xafSEArDabbJc7zGRt255biuNHpWMgSJLZEyNjh9T7wa3nWs55KPNaNYU/oo5k5ytU++FlFyDiX782GTeYjxrcr3WZbbk7EtU2U5IkCWJoq1xcb1N0RHPRV2VsXQFTZFZbwnBxI16Dy+IiVPYaPs8PFfk7skcr660MPvLMkV32+/OYDRnUu0EXF7vUHQ0TEWm0/d2a3sRx8rOgY8r3TkklaQDO3NHUew5hrrPCgbECFSWJPwopuBobLVFTm6apoxmTDZaHqNZk3o3JGtr9MKIKFUO7AHWOyGjOWMwYrYNlaYXDS4WM6YowG1dGajwhwz5IOGaKmpHpuyqtLwIL0pQZZHgJEnSQDleViReX22hyRJXN9u4hoJxhOXOe2Z3cvbs2bf9fceOHXsXzuajwXbF3gli+tZRAERJv4vXNxbuhTGuqSNJMqYq8fyVTRxdoReIZG9dEU9GW1dYbwesNT2KO/yntkcmYhTVIWOohHGyKxZoLx0/IozSXUXcWM5ks+0fGAQ+ZMibIVzgxXPOUGU0WaLphbiGSq+/xyn26w7+/lx/bDuRt6h2Q7KmRr0b0g0iKu7N8W7B1jBUhTvGM5i6wvVqB70vMjo5mmG53uPOcRErZGliJ200a5CmKS0vZLJg0g0i2kE0yEmNEd25wxjs4B1y8mn6zkaxtwo1Gsma1DsRLS8iZ+lUsgYbzQBZgvG8SbUbkKaQtzWCKKETxKTp/tewF8bCWqW/t0eailSPvrVJx49xDfGuVXIN6geM0N+twPQhQ46K0axJ2PewTBH2PafHMoxlTU6Outyod3nkWAlVlskYKrIso6syvSBl7pCLu9vhPSnsnnnmGR577LG3/X2XLl16F87mo8G2wiZKxVhDQvyyt0eyfpSiyDKmLqEqKYoikSTitpWGR5ymBFGMoshcXm+TMVTmKw4jWYNqJ+C1lSaNbkjWFHckSRK6ojCWFbFIh5kWp2nK9VqXmdL+sevxisvljeG+3ZDbY7vzM5G3iJKU9b4p7nzZ5crm7udVpm9rsk3R0Wn0fRnDKEFTZbJWv4vVv3iRSLF1lTgVr53JvMVitTvIfJwqWEBKuxfix/Fgz2/ba09TJYK+cnal6dHuhYMdVVU++K14Z8LGu8fhx1dkiYSURk+81hVJ/L3sGqw0PLKmxmbbR1Nkun5E0VKJ4/3H22z7FPoj8Y2WT9E1BgVrztJo9IJBcdv2Iyx9/zApb2vUhkbFQ96HFPcYo6dpKszJV5rcOZHjlz8+w2rTo9oJKGUMelFMxlLRVJmCpTGe06l3j+65fduF3cMPP/yvvgP3fjiH9yuKJPzrJMCLIEJ06mLAUCVUGfwwGajV5BRGcya9IKLeDchaGlc3OsSRUPmst31ylo6uKJwYcTk1muEfX1+ju8PYdKZks9zokaQpx8rOgUXa5Y0OxyvugecsSRKzRYeFQ8Lchwy5FaNZk/XWzU6y2e+YybKEpe+OE6tkjH2pB5IkMZYzkSVYb3pIiELM0RVsQ0FVZNaaHuM5k2YvpOVFTBcsftxPq5AkiXsm8/x4qcFE1uTyehtDlekFMYamkDM11ps+qiwznjU5v9zA0mTSBJRDsoVUebdq9LCx6+2OY71QdMq6QYSqSAfGk0n9q8GdgoZyRme95fWtWG6iqSptLyJr6bssS6I4ReuLQbpBjK7IaIosLB+s3UV2rROQMw8q7MSIfciQ9xs5++ZzuJIx+mpXlU7fpDyIUu4czxLEKTfqHicrLh0/5lMnimiqTBSDcYR+J7dd2P3oRz86spP4IJ/D+xExqpeQ5Zu/YF0Gqz/Dz5gacSy6FK1eRNuLQZLImiqaLLHV8vH8mOmSQ8MPUWSJa1udwU7cwmabWjckZ2tUMgaX1lsD9aGtq+RMjY22T87SdikA1/tj3L15lzuxdOXQfZ8hQ94MuS9K0BSJSsYYdI4n89Zgr+6wbGNFEsH1qiJTdHQkSXSvKxmDrh8TRgmmppC3RbLEq8sN7p7MsdUOBsc0NBnXVFBVhZYfDv59Mm9R6waD7tt43iJNJZbqPaIk3ZcosY2uKLs6doeNXG93FLve9JkvO2y2AiZyFiuN/Z12WxdWLyAUvBLQ9mNcU/hvpWnaX/cQP/MbDY8zo+6+PcaDcHRlMELfyV5V7JAhHxRsXUWSJBxDpdYVn59hnDJXchnLmKy3upwcy6LIMhutgNmiRZikVPod7aPgHY1ihy++9ycxkHd00hQypoSM6OC1I7F7lyRiJdvUhPFpilCqiSttDVOX2ez4bLR97hjLst70afUivDBmLGdyo+4xkjWIYqGKPTGSYb3lEUQJE3mLei8Qflf9XZkwTugFMd0gHiyk34pKxqDtR0OT0iFvm7mSzbWtDpN5ixu1Hop8U326nbKw0i84VFne1Q17YCbPS9dF922kr3oVRYuwOVnvm/VWOyHb40vX1HB0hcW+3cpEzqIXxpRcnbmSw/Vaj4IjYocqGZOmFxLEQqSBJNIyDE3at2O3XaipCoRRcsuOXJzeekfvViRpKtJn0sN3EF1dpeWLC7d6L2AibxFGCXGS9gsz8TpVZNHxkySQ+6Plth9hG8qB558CU0Wba1u71YDDj5UhH2Qm8ha9UHjUjWTMgb9rJWPwb+6bQEoVLq62mC05pMjkbbHKER6hkd076v099dRT5PP5ozqXt82wsDycXhhTtDUavsh9lWQJhQRdFqaiEpCmElEK03mLVhCTSmDrGt3QJ2vqnFvY5M6JPHlHwzEyfOfCBpMFi/GcSa0T8Lk7Rnj21TVGsibHKy4vLtY4PZ4la2l0/Zitts/xisOFtTYpKWfGsm/5/I+VHV5baXJmLDP8PQ95y0j90eC2F9pcyebKphj/52yN9ZY3KPSmixYLW92BItXUlEGhl7M0On7ERM7i0noLXVEII5+8pbFY7WBrKiU3ZanWJWdp1LohM0Xh6zZXsklTcR61ToijK7T9SHS319qstwIkRM5rnEDW0Ac+dlGc7Nq30xSZMAl3PL79j7kXxORzR3e1v5exvMmrK83BfU1OWby4WKPrR4zlTNaavijyDIVqJyBvqaw2PVKg2g6YLFgsBd1B0Rgn6eA1XXJ0Xu+n1mwX0UOGfBDJW2IH1NLFhdJyo8fsDs/XFLEz++iJEv/91VXuGs/wk+UGUwWLu6eyXFs5ujWD2y7sfu/3fu/ITuJ2eeihh96yL95HCRmIohjHMuiFETlbxw9iNEns8lS7MYoEtiFT91I2OgG6IjOStSg7Gpc3WnzmvgrX673B8vZy3WOu7FBtB+RslbYXs9rwUGX44+9c4cxYBlmWeP7yJo+dGeVKrz2wnAhisaf0djkxIsQUJ0YyR/9DGvKhZTxnslzv9ffT0r5qVBQNx8oO/3x5i/mKO0hW2InocqusNT1miw5pmrLS9MjZWn9XT6HlRYznLbphTCWjk7d0lutdrm52aHRDHEOj3gsoOQaurrCw1WWu7OAYKn4c9x3DJUruzT217agwL0owtZuFWyVRAQAAIABJREFUnbLD7277/PbSDSIc4/av0bdNzPciCjBRXCY7NunWWz4FR8MPE1peSNbSWK73sDSFKE5QZHmQErHtxxfFIpc6TlLWmx6jGUN45/VXLkYyInJs6GU55INKoS+W6AYRGUPhWMkmY2osbHXpBRF+lHBixGUyb1JydFxTo9kNuVZt86ufOs5//NutIzuX2343+K3f+q0jO4khR4uEsDXJWjLNQGa+ZPP81Rq2ruCaGn4U0wmh2Ys4NepgqsLKRE5FzIltqDy/UOXj8yXeWGvR7oUoMixsdVmsdhh1DUxd5d99fA5FlpgtiyvujKGx2ujxz5c3uXMix0qjx8Jmh/GciR8lu7yq1pseTS+8ZdGmKTIlxxj4kw0Z8lawdZWVfqzYwlaX2ZIY982VHVRFWKH0ghhLV3bsiInCytIVTE0E3hddnRcXa0wVbLwwJklSfrhQZa3pM1uyRUEmSf1sWlH4JEnKdMmm2QvRFYm5isNa0+P+6RyL1Z7owMUJsrR//ApCzODsUIS+lQ5WGKcY6u1v1ews6gq2Tq0TUHB0/CgWWbJ7VK5hlBDGKZWMyZWNNvdMuXz7wgbHyw6NXoihynT9mIKjD1SsW52A+6bzrNSF4l5VZBxDHRR2uioT9u/nsH3BaicYKGuHDHk/csd4lihOkJE4t1jngZkCd09mWar1uLTeIoxTkhRW2wH3z+iYukoSp5xbrDNd+oDZnQx5b9E0IWOrdiJcTeHUWIY4EVcUXpAgIZOmECUJfpgynrMouzqVjEmaCrf7UyMuz13a5LXlBkGSoCkynz09wieOl8nYOndPZvkvP1jk229ssFL3WG14XN5o0/Qi1poeL12vsdH0uVbtoKvCGmK57pGmKZttnxSYzNtceRN7k4KjE8bJLkXjkCFvRtbUaPbzSDVF3pXROp63WKqJva7JvMXyjiX/siu6SJN5i622jyzBRM4kTlN0RSZn6Tw0VyBjinzHc4tVrm11CONE+NZFYn9OU2QurLXRFJmpvEmtG9LshZwZzbDR8geiooyh7vJ89KIEQ9v/trx9+gfXeUc3wtyp7vPCBE0Wj0nfI3hq9MK+p58YJze6IVNFm04gIsa2+nFh20bDUSzyYqN+Ubv/8d0sjA97KM1eODQwH/K+R1VkHpgtCPeHfgznUrVLL0hwDIXpos1kzhS7uLbGSr3HetOjcITP7WFh9yFETlMSxBgkTuHCWpusreBFEYkEat/XTpWFvUOQpDiqRkLK62tNNjs+16td/ucHJjk54qJKMjfqHpttn+MjGX5qvoRranz+zhEAzowJGfdMySbv6JwczRBEKQVHp+1FbLV9Nlpi3+5H16oEUcJo1sTSFcoZg8WtW0epTBdtlmq9QdD7kCFvRiVjsNkRhVkUJ4znzEHWaM7SUBWJjZaPqSn4O0Q6eVsb+EnNV1yiRPgu3jeVJ0lTLq23mC7YNHohj54oIyExU7SZKlj8/flVlhseLyxs0QsjTo1m0BWZ6aLDtWqHWjdgpelR74a0+8VcwdEHRsUApCKTue1HXK92WW163Kj1WNzqECfpgd2sd2ZOvJuNlj+IN9s2FW72QlxTpe2F2LpK24+YyAlxSdbS8MOYXhBhqAq1bsBov7t+ULG50fYHvn/bVFyDjX6hu9H2GcmYaOruvNkhQz5ozJUdukHMlY0OYzmTOEl4cbHOd95YR5Xher2DLMt0o5SOHyHdwk/y7TIs7D6EqKqMJiuUXIO2H7Pa9DledpBTiYyh4MUJpiqUa5vtgNVaj7VOj9dXWnz2TIWHZwvcM5WnaBs8OFdisdrB1WWeu7hB2u9czBRtXl9tMZYzuF7rctdElpV6j7WmhxfGxEnCy0t1To64JKkoMi+utzE1dVcmZNbUyJjqviDwvZwezXBxfWhePOSto8oSY1mT67WeiAzrqzcLjo6EdKAhaN7W2dxhtfOpExXOXasTJyk/dbzM9X6BlqZCBTqWM7m80abRDViu95jMmQRhghclvLLc4PsLW1yrdlGQiJIEXVG4ZzKHhMRyvcdSrcdG2+fqZoeFzQ5rTY/lWo8oFpm2d4xlKWcMRrIms0c4qoH9ti9pKj5gthMggkjkQ2+PnOtd0aWrdwPGchZRkiAhdhK7/eI4SYXaeGdNt/OCzAtj7D37gKYmsnhNTabeFcvnYZQMoseGDPkgkrM07prM8fBcceCReWrU5cRYlv/1kVl0WSZnaeQtlc12MFhFOAqGhd2HkDSFNI4Jo5jRnIkqQRhJpJJEx4/wI5gpOvTCGFOV6UYxuqzw2TtGydsG6+2AnzpeouUHKLLMJ06UubrZoRPEvLBQI0kSlus9fvrUCEXHIElT1poea02PR+dLbLUCDFWh5Opc2eiw2vAwVLFQLUwb411X44W+t91683DfK1mWGM+bXK8eXVDykA83M0WbpR0XDNvRYIPbSzYLmx1hfLujyDs7W+BfLm/S6IZoqsy9U1m+d2kTgP/t43P85bklqp0AP4qJ4pTXVltkTZ1Pn6wwP5Lh+EiG+6byfPJkhfGcxSeOl3hkvoQkSeRsjQfnisyWbBJEWsXJERdHV5grO4xmTGbK9uA1YRsKUZLcMmrvdqew1U5A0RXjn7y92yR4myTh5uhUutmFkyWJSsZEliRWmh7bgV/bp2LvMISudgNylkaapmx1AiZ27MvmLW3QsRzLmrt8L4cM+TBg6QpzJYdeEHN1s8N41iRNxIXn3ZM54hRGM/qRTqSGhd2HkIypUsmZ3Gj4lGyVsYJFzRNq1jgRv3RDkzEUmYVqh64fMZo1uLbZoeMJe5S/fmmZXhiRpgljOYuxnIkmS7y+3OD5K9X+UnWCLIkA8Zev16n3Qr76w+tMlSx6kfChu7jR5sXFKt84v8pdEzlGswZBlHB1Y3e6RCVjEKfpvjSAnWRNMUI7yuiVIR9etosQCaHwzO0pXrY7Qts2HduUXIOxnIUXxVxab1PJmrT9iJV6j6JjUHIMzl3b4p8vbXJmLMOJioOqSsyUbBarXcZy5sCct+ToXK/10BWZki0ylnVV3iWc2B5vQt8db8f7u6bISKl0y6v52x3FtryIbF/MlLO0A/NZtz3yJETXfed+nNL34ttq+7iGQhjHKJLwwstbGtVOgKUprLd8bF3BjxL0ftrENgVHp9mPXJOkw7N8DzOVHjLkg4Cuynzm9AgX19qkiPecgmtQ6wXcMZ6hEyRM5a0ju79hYfchxNFVbF0hYyi0vZiOF3PHqAOpcIZ3DInNVsDJ0Rx3jQsHbFUV45Nrm11+7t5Jnrh7lOtbHi8vNViu9/jEiREWq11agcjBfHmpwbOvrpGkKWfGMjxyrEgQpeRtjZmCw8/dO8mp0QzHyza1boihyVzZbNP2I45XHDpBtC9ybDxn0Q3iAzsHO79ms+3fsoMxZMg2k3kLSWLQ6c1Z2iAlpdYJmCs7h+54jmZN5ssOzV7IiRGHfzi/yrlrVR49IXZM692QMBG5setNn+miw2jWQJLEVXre0oS9R8vDjxIm8jZNLyRJhGCp2F+W3i5ZdiY47ERVpIF9yLvFYeKLKEnY1k3UOiEjWX3wtYosEccJUZySszQWNrtYujAjliRxziVXKGMlSaLRC7EPsT2SJG7ZsVhv+YxkjUNvHzLk/Y6qyHz6VJmFvtjqodkCG00fW9coOTrdaH8Cy+0yLOw+hOQsHUNRydsiFmm6aOLHIiN2pdFD11QKjsbJEZucreNFMbYqCxf5KGaj5eMaGpMFm8+eHmG96ZOQ8tMnK0RRygPTeUYzJndP5lhpeCxsdliq9/gPj86RNVX+2/kVwjjhxEgGXVV5YDrHCwtVFEmYsl7d7HDXRJbVhrdvt266aFPtBLuUgns5XnEPzKEdMmQvpiYiubZLhm1RxVzZIQWubLRp9MJBcso2aj9FQZYlToxkGM1YPHq8yHrLR5ElfvHhGTZaPhtNj3PXqoxkRdye3bcqGcmYVLsBmiKjKzLLjR4jOQNHV7m61UGRJSztZpEzVbAH8Wd7kYDGLVThtzuK3VtGVTsBJXe3Mi9O0kEerFCnx9i6jK7KjOdMrm4Jg2ZNFa/r+YqDH8aMZk0WNjsUXbGqAcLc+DBblm0fO6nfASzsSajpBfHgZztkyAeVyYJNxRUWXoosMV20KTsG98/kd/lVvlOGhd2HEL0ve81ZGm0/5o3VNp89U6HRjRjJGOQsHdNQWewrTSuOTq0bEvdHKJau8NzlTXRVYmGrw8fmi1xYbSArEv/DXWP8Pz9YRJGFek9VJJ6/WmW6YCNL8NiZUXRV5u9evsHCZofH7xzl7skCJ0Zd/uCfrtDqhWiKzA8XaiiSxHcubPDj6zVWGx5bbZ+WFzKeM1mqdg9VxUmSxGzRYWGzc+DtQ4bsJG9pNLrBoCNkaQrdvi3HfMXlobkiaQr/cnmTKxttekHMVMEaqGhB2ICcHs9x10SOf3pjneV6j48fL9ENY2xd4fyNxr6c1ZwlihPXVFlr9DBVBdtQ6PpRP6lBpdUfQwoft91duWon4PJGm2on5ETFPfTxHdWUshdGA5/JbeIkFfm5/dFxte0TJ6KbqSoyvTCm2gkYzRikpFRcg822EEDUeiEZQ0QVFhydbhAdWJwlSd8KJUnJWzoLWx1y1tCvbsiHj7ytc89kjk+erHB+uclsyaboajw0V8DV3ydZsUPen3T8mE4Q0Qtj4jRhs+0TRAknRx3mKw53jLskcUIniBnJmdiGiiJDvRuRtzVafkAYpeRtnbYfsdUOmS7YPDBdYK7iYGkyf/3SMq/caNLzY2aKImbswpoYtf7M3WOsNjwubbSJ4oS5ssODM0WaXsDfvLTMRN7ikycr3Dud44HpPGsNv2+tIONHImPP1BWeu7jJ5fU2C33F4Paf11aaGKpYLN+5DD9kyEGUXAPbULne966b6Hsq7uT+6QKqIjFfcal1A65udljsj0x2Ml20+R/vmeD7V7fwo5jNpsdE3uK+6Tz/9MY6q43eoFirZAzumcqhyBLrrQBZEgbAlq5wo96jYGvUduyLbufartR7g+zZ4xWXkawxSKZ4Nzks1aLtRcJjS4LNvnnxYEcwFfmx5YyJKkukSOz8iUmSRDeIyJoqN+o9pov7kyXifuEYRAkFRx+ol4cM+TAiy8KcfDRrkrM01ls+TS9GOsJqbFjYfQg5XnFRFbEzlzEUgjhhsdpjPGczkbdRZYWiq2PrCm0votGL+gkQKT979zjnb7TImSrNnogLOj3mUu2FXK92OTGS4Ym7Jqm4Ot96bZVvX9jg/ukCS/UexysOtU7I969WefyOMcYzOn/y3Sv81x/foBNE/PIjMzx3aYv/9L3LvLrSYK3pM1m0mSnZXFxvUe8ElF2DibzFbMnhsTMjeFHMbMlmruwM/pwezfDGWgvXEMo7Lxx+EAy5NZam7HqeaIq0q2izdIUwTgmjmIm8xXzFZapgsdrwuLIhLi62RyWWofIzd08QJymLdU9YFUQJD84WcQ2Vi+stVvrdPkNVSFMo2hpXNzskaX88HCcEsbATSdOUbhARxgmvLDcZyRjMFG2KO8aRt+rKvZvxqtV2QDEjum2uoZLuEFA0eiGSBLZ203g42hFkLiMNuqTbO3Z7PexA2J20A+F3OZodJswM+WhgawpnZ4tstX3R9c4OxRNDbsFIzsRUZSoZk7GshSpL1Ls+uiaz1urhGgqqLHO87BBFMRlTQULCNRT+8/PX+A8fnyXvaNyo9hjPiV2hEdfEMhT++2trNL2AiYLDXZM5JBK+9sPrqLLEdy5uUO/5nJ3JkwCvrLY5UXHYbPtISGiqwoOzeRY2O/zwao28LYLWdVVGUyQubbR44erNvDxJkjgzlh2EhG8jyxJ3jGdZa/rkLI0rG52ham7ILZkqWKw0vMHzZKYoYsZ28lPzRb57cXPwNWXXxNYV5iuusE6pdbmy0WZxq4upyZwazTJbsHAMlf/vpRvMlx1cQ+X0aJaMpXJpvTVIXmj6ITfqvb6ZsY0iS1zb6mJrCq8sN6l3RbzeSNZAVQ5+Wz7sGf5uPvXjNEWRZGRZIu4Xbdt1ZLUT0PYi7pnKkyZilBsl6eCE8o7GWmtHZzTdVr6me+5DdCu3c2X3cqs0iiFDPqjcOZEd/PfyRkuozI+IYWH3IWQiZ+LHCW0vQlVkxrIW9V6EF8TkTIMwSZkq2KzWPfw4JWvqWIZKEMVkTbEDs970keWUuyfzmJqCqkhkTQ2vvxjd6V/BK4pC2dW5Xu2KwPS68LNbq/fQJGh4ET99ssJ6y8PWVf6Pz5/CNjQ22z7/7/PXuF7tMlty+MzpUVxDI0lT/ux7V1nv7yspssR8xeHCapOtvpHr1c0O1U7AsbJDlKSYmjwUUwy5JZIkMZ676YMoSZJQoO4oMkxNZbpvvJ2mu+1RZFlituQwX3EZz5tc3exwZbONbShMF2yOl13+0z9fpRPG3DmRZaMVMJG3UCSJ11daJGlKwdaodgPiRPg+LtW6FGyNkqsz0bc60FWZXhDvKtbejaLGj2I0RRoocTdaPkVHP3SBO0lSZHn3x4UfxiIlI4gZyRvIyLvUu7ois1Lvkd+zLxfG6S6TckdXqPeFJpvt/eex0vQYzx1dN2PIkPcD2/usD8wUKTs69d7R2XgNC7sPIaam8Pk7RukGEWtNnyRNmM2bXNvqEscJQZhwejRDIoEsgavL/OhalZGsCSl87dwN/u19E+Rtg79/eZlaJ2Q0a6IpEvdPF2h6ISOOjh8l3D2R40fX6jS6IZM5i6Kj89pKixSo5EwkUl64VuXESAZLU7i43uZzd4wykTeZyJv8eLHGH3/3Cl8/v8KZsQxpKvHJk2X+6sVlvvbD63z34gavLjeJ0pQb9R7Hyo4o6OKEhc0Oo1mTkmtQ74Ys14fmxUMO51jZ5foO5elcyWFhT9dOkSVOjriD4u4gNEVmvuJSsHU+f+c43SDiibvHcXTh53huscaxssPrqy2WGx5P3D1GmkosbvW4UeuyWO1ydrZAydFp+UIp2g3EXl7JMfaZ9A5yYg95XLdT+K03xdgzSkSXrONHzJWdQw2CNUUmjm9m0nphTL0XkjFV0iTFkGVSSRRt2ydkaiJizNRVqp2ATP+iMepnT2+TAJutgJGMQduLMDVlV+cujBL0Q9S0Q4Z80DlWdpBlefD6OAqOVD/+rW99i2effZZ6vU61WgVgfn6eUqnE2bNneeihh8hms0d5l0MOQFVkfvbecV64VqPZDdAVhYxlkPEilps9MobGesvjs6crfP2VVSoZk4Yfc36pQcHVCaOEr/5gkfGC8N26a8ImY2rMlUWkkSxJ1A0fx9Bo+iEnx1wurrXoRjEfO1aiG8S8sdbiVx6d4wcLVWRJ4sX+h52hyixsdVip9dhs++RtnZytc2WzzbnFGgVHZ67k8IW7x9hoeiiKzHjOohfGtOKQlxZr3D9TYCRr4oUxb6y2mC3Z3Ded57mLm/2l1OHV/ZD9bCtPRZdKGoz/dlKwhWHuiRGX11ZaWJrc71YdXD1ZusJMyeF6vcvDc0Uub3TYbHm8eK3KJ09WyFsa9V7IVEF072xDIU1TFEkiSsTuX87SWG14zN9C+XorbmcUGycpmiIL0ZIsE8XCTmS9uaeo7CdPbHUCJnOWOHdZYqXhEccJGVPF1BS2uiFFSyOMEyz9pur4wlqT06NZmr0Qpx8lFsY3VbYAHS/CMZSbhtLDueuQjxh3T2R55l9Wj+x4R1LY/eVf/iVf/OIXaTQa+65y975I5+fnefLJJ/nFX/xF7r///qO4+yF7eGW5wYMnJ/nYsRLPvrpCmKR0/JCfu3eSvzy3yFzJ4fyNBq+tNFlteORtnWMlm4YXcd9UgR9dqxEmKdNFi8XNLudvNDk7kx8cfyRrcG2rw2TBYlKySZOUK+sdXr1RZ6XaZbpkc3amwB98+zIfO1bEC1M+frzMdy+sk7M1Hpkr8KquUnYNwiThkycqRElKJ4iouAY/Wqzxty/d4I6JLLIEa02PrKVxouLiRzHfv7LFSNbE0hROj2W4utnBMRQ+e2aEf3x9jSRlOLoZciB3jmc5f6PBPVPi+TyZt7he7Q7UmgVH58pGm6Kjc3LU5Y3VFovVDnPl3UXXjXpvMD5VZYnxosNzlze4YyLD37y0zNnpPL1ARIFdWm+x0fK4dypP24uYL9t879ImKSm6KgkRUUHcf5qmZEx1l0n3W6lztovVt0vYF3AcRrUX8FC2SK0bUnZ0Co7OaFZ4zi3Ve1i6ykjWYLHaHZicF2yd9aZPnKT0/IS8re/aD4ziZNceYUqKhBiN+9HQr27IR49yxnx/7dj9/u//Pk8//TRf+tKXeOaZZ3j22Wf58z//c/7oj/6Ip556igceeIA0TQd/Ll++zJe//GUefPBBTp06xZ/+6Z8exeMYsoM0Tfnh1S3un85DCrossVT36PgRN+o+sizxmTOjPHysxK984hgSsFTr0fZCgjjGNVWuV7s0eyFRklJ2Nb57aYPnLm7w3Qsb/Nn3rhImCf/0xjrnFqr8wyurPDCTZyJr8epqk7/7yQrfv7LFz5+dImfpZEzRpfj3jx4jTeCFhRoxKZWcSc7W+fNzi1S7PmVXfEA8+eA0v/rT87S8kFYvJohiVupdrm91aPZCVFmi2vGpdQJeXWmgyhKKJHFpvc1nTo9wYa3NUm04lh2yn5GsEANtY2pCNX4QmiJzeizDhbX2vgtWEVovDIanCharTY+CpfP6SpNHj5dYa3qcGHWJkpQHZ4uM5yzSFJpexFKthyJJBGHC9y5t0uyFtL2Iv//JMkGc0PYjrle7gz2zOLl1cacpshAt3Aaic3f4wcMo7T/OlFovJG/rqP2IsUY3xFRlXGN3ISZLEkGcsN7ysHQZp6+m3Sbac5+SiKogSVLWmz6TRxitNGTIB4X58u117A/iTS+Nms0mzzzzDI8//jhzc3P7bn/mmWe4dOnSgd/7q7/6q4P/P3fuHA899BCPP/443/zmNwG4dOkSTz31FE8//TS//du/zW/+5m/e5sMYspMnH5zmv7y4yWN3jDJXdrm01mLMkHllpclnTldoeTGfOF7i5aUmjqEwX8mw0fb4n+6bwNQU0nSLuqnx3Qsb3D+b5+RolgThwL/W9Pj0mRG6foQiS5wYdfnUqUo/LkhlbiQDCZxfqfOfn19g1DV5cK7AestnpdHj7Gye8zdauKawWkmTlJyp84PLm5ydLXF6LMPfvbzCE3eN8r88MMX5Gw2Wal0kJF5cqlF0DPKWxkzRpuQaREnKetNjqRpRyRg8d2mTs9M5Xllu4Ycxx0cy/9q/jiHvM7ZHkNuF2UjGYK3pDaw2dPXm7ZoiD/blzoxlkCSpn8Zw83hBnHB1s8PDx4pcXm9Rcg2+e3ETQ5WZLztc3mijqzKuqaG1RbqDF8aYusLJ0QyX1lo4hoqjq8yWxLpDN2hxo9YTcWRhzI1aT+yt7rELSZIUXRX+j9ohatpbESUpLS+ivCdxQtyWIMvQ9sPBsSVJ4nqtSyWj0wlCFNmm2QsYy5qDnGdLV7i20iFOU1xTwzVkVhqiKATRJdw+XsePCKMES1MI4pSio+/qPAbRrTuKQ4Z8WDg7VziyY73pO8EXv/hFfu3Xfo0vfOELB95+7Nixt3RHZ8+eJZ/P87WvfY0kSXj22Wd5+umnOXbsGLVajaeffppHHnmEH//4x2/vEQzZR8HRSdOUf3pjnU+fHiHv6Dw8U+T6VocoSii6Gi8v1XEMmXov5OG5AtMFm6V6f89Hkvg3901QcnQur3U4t1jFjxJeW2miyiLRougY/PIjM5y/0eRatctW20eSoOzqnJ7I8CuPHuP+6TzVrs8//GSFb726yoWVJs9d3CROEpZqPZpeRBAlfPr0CFEi8fc/Weabr67ihxH/8Rtv8F9fvkHTC8maGtNFS5xjtctG2+NfLm/y/JUt1lsehf7YzDFVHjlW5NxinZyl0g1iXltpHmlUy5APPmdnCry4WBv8PWNqtHdE2E3mrV1RdzlbYzRrDAQV16tdpvuj0/Wmx41aj7m+1UnW0vGChAdnC3z9/CqSJHFqNEPHj/HCmBOjLueu1QaFY87S6AQxcZxgaDd3AKeLFroqU3B0To1lxNpD3uLU6O4LlV4Yk7VU/Nv0coziFD+M9yVOAGy1A4q2zrffWOehWfGhIwFJCj9ZajLiGrimylLdI2uJfGpZkig5OtVOgCqL8399tY2lKYPOXrRjx26t6aGrMgkgS+m+81hteIOR95AhH2Zu58LsMN70SA899BBpmh5awBWLxdsqxj73uc/xu7/7u1y6dIlvfOMbPPbYY/zwhz/k7Nmz/NVf/dXbPt6Qm2y0fJ58aIrXV5rcNZ7hZ+4ep+nHWLpC0w+ZKzlstkNSYKZosVjtMpYzSZKUV5ab/PSJMvMVl+OVDEjQ7AYYqsR0weKlpTq2pjJXdtBURfhuSbBY7dL0Qk6OZMiYKludgCfuGuc3v3CGiYJFGKf8aLFGlIgdvbmyzYkRl6ylcf5Gg8/fNcqJEZfnr1S5tNFismBR7YQUbJ1PnKwwWbC5b7rAb3z2pLBn0VXWmz2ubXVwdIWWL7oa5280ePhYkTBJaXoRuiJxeaNN6xZZm0M+WmyPX3eOB/OWRq0jRrR7d9VGMmbfZ06oZbcFFxfWWgOFbCVjsN4UPnm2IYvOmpSysClseMZyJo6ustrwKLs6r6+2MDXx9psxVbw4oeTorDY8gljspW20vL4p8OECiY4fUbT1Q8fJb0aUJLuEDDvZ7qzdqHncNZHbddtSrctE0Rn8vRckhFFKztJQFZmtjrAtUSQJPxJF7M4f616hRJqmrDV9pgq7i7jDvO2GDBlyOG9a2D399NPUajW+/vWvH3r7Zz/72XdUjD3++OM8++yzXLp0iccee4wnn3xyWNy9AyQJHpgtctdEjqV6r/8GCw/OFKi2Ax6eK/LoiRL1Toilq3TDGAWJejfgwlqLThCTpinnKLzmAAAgAElEQVTlrMlY1qAbJizXPf725WWePDvNRn/kcmWjzUMzBX6y3OSOsSyzJYetts+VjQ7Hyw5vrLXoBjH3T4us2GNlh+V6lxcWqpxfanJ5o0UvjHENoaKzdJVPnSyTMXTKjo4XxHz9/ApfP7/KaFZ8MC7VuvzsPePcN11gquhwo+bxfz93lbKj8dBckbGcxfWtHo6hYqgyi1XReal3RdD7kCEAEzlrl0FxyTV27d7Bbo87SZLQFJnJvMVrK00ub7Q5UXEHYfWuITrEE3mLxa0ep0YzBFFKFEOtb1KcszXmyw4dP2amaA+u0Au2KCrTVEKWIYhFdmqtKyxAQBgFywcs2vXCmJylEURvvbDb+bjiWyh+QZgiJ4jiSgLWWx4jrsFWJ2A8J0bX29/txzFWf7y91vRxDXXwNVFy+Eg1hb6n4FARO2TIUfCWen+5XO7Q2+bn5/nKV77Cz//8z/NLv/RLtFqtQ7/2zZifn+fZZ5/lD/7gD/jiF7/ItWvXbvtYH2WCSIxlSq7BbNHBUBVMXaWSMzk9lmVhq8NYzmI8byEhce9knqCf6WpqMtdrXf7u5RUurDbRVYWSq1Pv+FRcg398Yx1HV/j+lS0Kts5qy+dY2SZFKA4lWeLO8QzfeG2Nxc0Of/LdK7yy3OTR42X+/aPHKLkGj8yV+MTJMiA+WL5/ZYu/eekGD84UGM1Z3DmepeFFPH7XKGfGc5xfrvN/fuN1tjo+BVvnjbUWJ0dczs4UuHc6x8kRl//rHy/znQvrjGdNLF0RsUwlG0uTWW961LsBsiSxuDUUVQwRebGrzd2FvqOrg5HsVMFmaYfn3bb468XFGvdP54kOKYhMTVykSJLEv71vgvG8wQ8WaoNiSlVkHpkvsVzvsd7POV5peMyWbAxNRpHF81WVJcZzFtf7FyZRnKCp++8vTUGW5bdledLoheRt7eb37yimVEUaFImt/hoEwHrLJ2epBFHCVifAUGXKrkG9E+yKPtsuzFRZJoiSwc+o5UVk9xgVe6EwSQ6iBAmQh1Z1Q4YcCUfyUnryySf5xje+wTPPPEM+n+c3fuM3WFhYuO3jPfXUU3z1q1/l6aefPorT+8ghSxIbLZ97p3LUeyGuqXJ6NEMQJtw1mYMUttoevVB0DqrdgIYXMpm3OFZycXWFRi8g72hMFWw6fkwnSGj7IQVL45uvrVHrBCzVu5wezSAh4ccx55ebrDU8Fqs9DEXEl00VbO6ezHKs4lLJmPy7j89xvdql1QspOSaQcnI0y1TR4Vuvr1Pt+CzVu2RMhcvrHU6PZfjCnWOcqLj82fcWWNhsoSsy//jGOqos87G5EscqLscrDlc3O/z1S0v4Ycxa0yNjaNw5mSNJoBvGLG51yVkqb9zCfHbIRwPHULE0hR9eqw7yTMdyJmv9Ym/b826bibzFS9frjOctJgs2xysur682dx1T64suJvMWF9da1Hshx0cyVDIGL16v7/ra0azJHePC0zOKU46VXa5tdZnMm2y0RHrL8Yo7yF4N4hT9gB2c22lw1bshuX6RVesGFHcIJ0Yy5qCz3QliVBk0WaRh9MKEoqMTxDF+FFN2DTba/sAqRoyMU2qdgHJGY6sjLE9SJJE127cx2X7lbUe8yf3kiwemj255fMiQjzJHdo30+OOPc+nSJe6//37+8A//kOPHj/PEE0/wJ3/yJzSb4g3w7bTZH3/8cer1+pt/4ZB96KpCywvJ2TodP2I0axImCWM5kzPjWQqOzvevVLlvMke9FyCT0gsinru0yUtLNe6dzvPATIG7J3J8/HiZh+YKfPpUmTiBb7y6SprCpY0W567VeOl6jY/Pl3hwpoipyoxkDLbaPhMFi7GczRN3jyHLEj9aqAp7BE1hqmhz/kYDP4x5aK7EF+4a4+HZAhlLwQ8TUiReW2lx/kadKxsd1ls+8xWX//1Tc/y382v8cKH6/7P3pjGSHGZ65hN3Rt533VVdR1+82eRQPHSTGkEj22uPqQHsGS/WuzC5iwX2xM6sgN0f+8sj//C/BUYU1guPdwBLFDw+xhpJQ2pG11AS1U2RbLLPquq6j7wzIzIz7v0RWdldXdXNJtkkm814gAaIrMqqiGRlxhff973vyxNzBd7eavHGepNkTOGpo0XUwd3/RrNLp+/y88tVZEHg8fkCXcvDcT02mj2KybDr17Pf28J5xN3Bg1NZ0jGFlXqYAVs3bVRJxHIP/l3EFInZYoJiMhyNqrLIXHF/cTeeibHV6qMpodpVFATWG13G0jF6tsdKzRx+byEZvjdb1xj3igJMZONUOqEQSRTD8a/n+3je4ekL7/X+ZO+z2LTcYVdu77xcL/yhAgJvbDQ5MZbC8XyaXYfxrM7ZjRYLpSS+H+AFV5e+Y4pEz/F4e6tNWlMpp2KsN7pM5fRBZ/Hg57/rh893/ID4dbYpPfuqcjkiIuLWua3N77m5OU6fPs2f/MmfkE6n+eEPf8jzzz9PLpfj6NGjNJtNXn755WGhdzPa7Ta1Wu0dvy/iIIIQflhabmip4Po+M/k4uYTGVC7ObqdPMaHy6kqDC9sdQKDvuMgifPX+MUwr/ECNqzI1w8L3BXRN5tlHprh/IstUXuf5z85TSKi8eHqN7/x6lX/ziyuD0VaApki0eg6fPVZio9njnrEM+aTGctXgr97apmu7PLlQ5Mgg63Wn3afn+jRMl2RMotW1iasyrufzo3PbbDf7vL7W5O3NNr//+DSSKPDd0+tYTqjwVWUBxwt49EiBdt9lcdeg7/hM5nR+frnKlZrJk/MFLM9np2Vhe6G9wk67T928ffl8ER8/UjGZckpjrpREIBQMvLJYw/ODA/Feja6zb+x4fXF3/Y1rPqGyUE7hBQEJTeb0lfpwzBlXZUzLHWajQtgVvFIzmS4ksN2wuJrM6Ww2Q0HF7VLN3WotaFoOPcdnPKNTNazBZ0qYQT1bSrLZ7FFIqkMPvfTAWNnzA4TBoVYNm4lBZu4e175KfhDg+sGhcWmhBY12yFciIiJuxgdi8f3cc8/x3HPP8cILL/CNb3yD5eVlFhcXEQSBZ599FoBsNsszzzxDPp9nfn6ebDZLPp+nXq9z+vRpvvOd7/D1r3/9gzi8ux4/CC8IS1WTx47kWaoYCIJAPiHzylIVzw/oWB7pmMyDk1l+eqmCJEo8MJllt2OHi9KCQDkd463NFildxh8kQ9wzkcHoO9RMh+Ojaabzcc7vdHjqSJa1eo/vv7WFKsvosoTvB/Qdn51Wfzjmmi8lw4ix9SaKGCpWxzIxYrLMY3MFfrVU457xFIsVk4yuIAki683wPKqGzb87s8HDUzniqosoBFzcNvADmCkkOD6aYraY4D/+ZpPvv7nJ546Vw8V0w0aTRCZycTabPd5Ya/LZY2VW6126lktvMD6L+OQxltFZrBjMD4QQe1ZBe921umkPu3SHcW1xd2I0fWiBMpmLY7uh1913Xl3lD544Agz29mA4TxUFAS8Ivdz2FLN7xaJ7G0ext4LvB3Rtj5Quk9BkPD8grkpsNLukdQVRELhSM5nJx3EHI2tJFKl2LGZLCSqdPs2eTToms9OxKFz3GjpeqMa9sG3g+T4nRw+PmozEFBER754PNLtlr8B77bXX+Pa3v813v/tdlpaWAGg0Grz44ovA/jdvEARks1m+8Y1v7DM4jrh1zq61eGB2DICOFTrdi4LA0ZEUC+UUm40ekihwfCTFy+d3SMVksnGFkXTYMXC9gCPFcG9GkyVs12cip3N+q8NDU1ku7rR5dbnG+GB/LpfQQtuFpMq941m6tsfD0zlaPZuaYfP2ZovXVuokdYVzW22mcnGSuoznw0NTOTRZ5IGpLGv1Lp8+VqRh2jy1UOKN9QaWG7C4ZXBmtcWxcpwHJrL86PwOI+nQnuX4WIqTY2kubBu8tdniK/eN8ruPTHJqJsu3X13j5GgKURBZb/X4h6cmUSWR0yt1vv/WFv/g4cmw6PXh8q7BfCkRXUg+gQiwLw92tpjkSs1krpTE6DdZrBjUDZuF8uHO8NcWdzP5BG+sN4e5yntIosDTJ0f43ptb/KffbAyEStKB8Wo6JnPJcsnoCs2uTTauEtck6qZ96Cjzg1gVDYCKYZHSZDr90Pj7zfUm+YTKer1HZlDY7Z27MxjdBkCz59DuuUzn4+y0LaZycRz34Bh5o9GjnNLoWGFU2fVj2IiIiPfOh/Juevjhh3n44Yf54z/+YwBefvllzpw5Q61Wo9lsUq/Xh527Z555hocffvjDOKy7lnwqzLu0HI+Vapf7J8OiaXRgPVA3LRxfDIO9szq261N1LXIJlWbP4eJ2m1JKI6l5xBSRqbzOeqNHLi6z1ugyktZZrXU5MZpCkyWm8nF+vlhlvWaSTWgslJO8slilalg8fWKEUiqG5/vcM55hpWqy1uiiiAKOH6BJAttti3/1syU+d6zEVrPHVrNPo+tQSsawvYB/8uQMr601ubDZ4ZWlOp8/XuLCToeUJvHTS1V+sVjjs8dLzBTifOunS8wWE5wcTfO7pyZ56fwu84U4uZjG//eLKzw4meULJ0Z4ZbHC//OzRf7xY0cwbZeaYXFxx2C2mDh0lyni7mWmkGCl3mV2UIyJooA/EAIUU1o4Kg0CDMulMVgT2Hsv7bFX3C1VjZvGe33lvlH+7atrwxHveDY+7M5BGDkWV2UKSY3FikE2rlJIaFzeMW7b+e6Vh1XDGqZB7NG1XXRFom5YNPs2c8Ukza6D7QWU0wo1w6bRdXgyG+ON9SYnRtM4A4FHEARhmgwwmY9zbqvNA5OZ4c7etQTATsciH1epmTaPzRVu2/lFRHzS+Uhuk55++mmefvrpj+JXfyLI6jLjWZ2YIrFUMUho4VLzHjFFptl1iSkSC+UUL/x4ka8+EHb4ZosJzlyp0+6HObF7XYqsrtDuO+FiNzBViLPe6HJ8NE3DtFFFgS/fO0ZMlbhSM/l7D02w3e7zxlqTE2NpHB9+frnKIzM5ZgYX0CAIuLxrYHkBuirxg7PbHB1JkoxJNAZZsKWUypsbbZ6YLTKZjfPrK3V++PYOT8wVsD2f6aKEGMDPLlWZzif4yr2jvLHR4m8Xazy1UOCLx8qc3WzSsVzmS0maXZuu7fFbRwqU6ybf/fUqjy8UB2pAiws7HaZzcTLxg078EXcnkigMTYf3mM7HWav3mC7EWawYiKI4VH8alstixUCA4fsMrhZ3nndjyydBEPj7D43zL//qAv/t5xY4t9UmGKwSuH64R5dPqOwO1Ll76u3jo7c/Gs/ouwdyXnfaFrPFBKdXamRiCqlY+L5PaDIr9S4xRUBTZIy+iySGr8VUPs5avRvuC8ZVfD8goUpUOjbjmdAA/bBGeM/26PRdcnEVTY5EEhERt4uoNXEXcs94lo1BJFJSk1ncNSgmVfq2y/ntNmOZGA9Ph108VRb51FyBkWs6ECfHM7y92d6Xh1lIaoiCgCIKrNa73DuWwfHCmLGLux3myymyCZWYIjFfTPDX53chCDg+ksK0XBRRwPV8zm60WK6aLFdNVmpdpvJxHpstMF9O8eX7RqkaNp4v4AcCk1mdI/kk946nubjb4Wg5xT/77ByfPlrglaVaeMFRZAQEnprPY1oOP71cI67JnBhN8TcXKlyutMnoKn3HZ3HXwLQ9BCHg3HabUjLG/ZNZlnZNmj0bSQxHYcs1c2h7EfHJYC8vdg9VFoedqO1Wn6lrEhGSmsx8KclcKUnNtFmsGMP3myqLHB1JDURJh6OrMl+5b4wLOx2enC9iez6Xdzuc22wznY+T1GQ6ljssLoEDnbX3iuPdWvZq3QyznxOajOP59G0PAei7AaPpGM2eQyqm4AUBnh8gS2GGbttyGMlonN1oM53Xh+Pja+tmb2Bxslo3mcjphx5Pq+eQikXj2YiI90JU2N2l7H1UltMxqoYdqvJWwtFJTJGG9g0/ubjLPeNp4gOPqd1On8m8ziMzOZrXOfHPFBKsN0OPOi8IyMU1zqzWGU3Hhsq+ummzUu/yzMkyixWTt7fb1E0bTZaYKyVxPR9/YPYaAJvNHq+vNfF9n1xc42uPTvGFE2X+7oPjTOR03tho0uw6yKLA6+t1Lu0anJop8M8+O8dGM4wUS2oif3OxxkPTWXIJBV2WMCyXcipUNXb6DkfLSbJxmY1mj416H1EQ2G1bCKJAIamyVu+SjauYlsdMXudK1WS71SPik8H1ebEAo+kYW60eT8wVkG+gSJ3I6syXkmGucsVgsWLgeD6zxcQNizvPD8gnNFKazGq9y6NH8iyUU0iSyOVdg64dWpB0LW/oY3e72O1YlG9Baep4Pj3HI6srbLf6SCJk4wqO66MNOpRd2yOlyTS6Nqos0LU9EpqMKklh8XaDAnK7FfpbdvpX/fSup2HaBwQXERERt0ZU2N2lFJIalYGzvSaLKJLIWHb/XtB0IcF2q7/Ped7ohxeVoyMp2tflq7b7Dg9P5zAslys1kys1g/likv5gzPvaaoPlqkGj6/CTS1WOlpN87liZhCqhKyJ+EJDRVXZbfaodi5WaiWG5PDSdZb6cYroQD5fFVQlZEkjpCv/003MkNAlFEkMjZNfn1eU6a/Uef/CpGdK6wumVFqems/zwrR2qnT5+EISB6+Ukv3WkgGG5bDS6yJJIJhbuCW43emy1eiQUCcv1ERBYqRmkYhJbLYtHZnIsVcLOYsQng6Qm78sUTgxiwm4WubVHTJGYLyWZLyXp9F3WG10kEc5vtfH9AOEavexqvct0Ph52iysmMUVko9ljoZTg6EgKo+/S6tnsdvoktDAN43ZpJBzXv+HYc6vVYzQdfkZUOn3GMjqCEHbilqomj8zkQAiFJo7nYVou5YFH33Kly3g2hiIJWI43VPBarocs7X/9giDsyPUdj7FMLBIsRUTcZqLC7i4loyvDi9RIOkYxqQ29s/bw/YCJnM5SxTg0ieFIMcmFratdh912n8lcnAensvyH1zaYyuk8Nlug3Xd4+dwOuYRCRlc4Vk7x+eNlkrEwAzMXV3np/C6yJKApIoEAR4oJPn+8zNhgB6fVvXpBLSQ1JEHA8Xzqps3nj4/w4GSWTFyh1XUYz8bIJRSWqt3BSCzOy+d2mcnH8TyfXyyFPmRrjTC26XcfnsDxYbdtsVBO89B0lrVmF9/3eWOjxUhKQ5YEtpp92j0HRRK4XDF4cqFIpdPfZywbcfcyko4NY772KCTUfV52t8JoJsZcKcl0PgEC/PDtHXT1ajEVXNPNeupogZ9dqtJ3PNRBwVVOx5gvJakYFp2eM7xBu51UDWtf4gRA3/HRVYlm18a0PWaLCYIgoNVz0FWJru0jBGDaLmbfY7oQHz7Xdn0cLyCpKVzc6TA7iCdcb/QOtRJaqhiU0zqbrd6+MXdERMT7Jyrs7mIEQRjGJcH+yCQIOwefmi2gKSKLg+Lu2rvnI4UEW+0wW3Wn3aeUCu/mG12HL987gu0G7HYsJEQyuoIiisPw8uWqiev5lFIakiRyajrHWxtt0rrCk/NFWr2wkCulNOZLSWzPZ7FiDC+i5XSMjB6qewFmigk+d2yEclrDsFxisoQqC3i+z2eOlfk7D4xxZq1BpWOjSCI/vVTFtBw6PYefXa7yxHyee8bTvL7epNN3OTWdZ6PZx/d9lmsmnh8wnU9wbrtDEIDjBpzbavHYbIH1Ro+tZjSW/SQgDjpUe2Tj6vBv9d2iyiInRtN84URpaIRdNSwKiasjRk2WKKW1A39fgiDw5HyRvuez3erTus1G2p3+/sSJa6m0+8QVmUbXodG1ycUVdCU0Hw6EcGy9Uje5dzzMEO/a7jBjVh90wLu2R0ZXh+ey97Gyt4Kx0+4zmtbYbVtM5OKHHkdERMR7Iyrs7mKm83Eu7Ro3tO/wgwBZEhEFgWJSC7Mwr7NxGM3orNZMWr1wH2apYjCV1zkxFubQNkybTEKhnNJwvICRdIyJnE4QBLT7Lp2+G9qPjKWZLydxPJ/VgWhitdYd/p69Ak8RxaG4QpFE0rrCr5Zr9B0PXZX44okR5kpJNls95kspJnNxfrPWRJYE/punZlFlma7jcnwsyV++ucN6I1TknV5p0nd8HjuSQyAcKxdTKq2uw1azR1KTWaoaHB9JcmGnjeP52F7Am+stnloocnG3EwkqPgEcKcQPdGhTmnxgLeHdoMkSR4pxLmx3aPecA4rrhCojicKhBWRClfkHpybwCbi82xmuPdwu7IG5cN/x0AafE0s1k9FMjK7tYtph7vIDk2l6toc2GLHanj9UA9cMG88P0zUsxyMVkwmCgLppDz9P9gYC640eI6kYm80ex0fTeH5wQDwxNG6OiIh4T0SF3V2MJApst/vDvRkIu3Zbrd6+HMZsXCUIwlHMtcHnEBaHv75S50ghtDQoJMKRbrgH5DBdCJfHp/LxYTbmdqvPbDHBbDGxz+9rrpjAtFyKKZXVendgd7D/YpaJK8Pnakq4G9i1Pc5vtbm828H1fO4dz3BsJI0shpFFXzheJqbIXK50+eI9ZaZzOm9vtvjiiRKXd01+eHabhVKcIPB5daUx3DWcKSTIJzV2DYvTV+o8NJlhsWqiySI9x6XVtZGEgNMrdT53rMzZjRaNKILsrkYQhANFRTkde9/jUE2WmMjFWKt39z1uuz6KKPL4XIE3N1oHViKOFMK0lHxCY6GcotKxht3194MALFdNZgbj1K1Wf1iE7bb76Io47LgFgCJJ1E0LTRGRRJCF/ZeOmmExlolh2A66ItNzwt3EuBqmVuzt8YbxYQGezw1zYKuGTTF5e1TAERGfRKLC7i7nibnCvuXvuCrTsz22Wj3GB7sv+YRKo2szmomx2ezvG99K4tVunq5KxFQxLLD8gM8fL3Nhx2C5anKl1mUsG+4WTeXjhy5EC0L4Qe8HcGwkRSmtcfpKY9ihu77IS8fCIu/RI3kSmowoCLyyVONXyzXmSwkC4Isnymy1+4iiwMPTGRpdm4en83z1/nF+dqnKWFalmNT4lz+4gOUGPHMiVOt2+g4b9S5jmRhPzOdp9h3+/LVN5otJEprMxR2D0ZRG1bARgF8sVnn65AivXqkfOM6Iu4uxTNhRuhZNFt93t2ynbfGpufw+tex6o8tUPnwf3j+R4ZXF/fnYe4Xm3jtyKh9nJh9662233nsHuWu7KJKwT0ghCALNrk3dsCindWzXIyaLg+xpAVEQaPdcHC+gnArHyTXDIqMrbDR7nBhN0eiGnfDtdn9YnHX6+61Lzm62OVoOFfLSIZ8TpuWSusGYOCIi4p2JCru7nMPGsIokHnDHDwBRgKPlJJd2r7rcr9a6zJaSQyXbVrPPQjkV7s6JAg9PZYcdtlsJKR/P6sN9onxC5YmFAgKhMXLf8bkyKPKWq+ZQ6JHUZAQB5kpJPnO0xPHRND9frHJ51+CtzTanpnOcHEuHgeMZHaPvkogpfP2r9+D7AhvtHrPlJP/6b6/wg7Nb3Dee4beO5LG8gFeWqoiByCPTObIJhb+9VGWnbfGZhSI/eHuH3MDGxQsCfnJhly/dM8LPLlfp2bd3JBZx5xBX5X2G3hDmvW7chj3LmCIPx7J7I0dBEDBtj/GsTlpXWG/s7+pN5eJsNK7+blkSWSin0FWRK1XzXe8AVg0Ly/WZPGS3rdF10FQZRQrtS7ZafbK6ij3Yl0UYFGoDm5JWz8HzA5KazHqjjzrosIuCwEg6XMno9F3SujLsMq7WuzwwlWGr1ad0C9YrERER747IAfITyGROp+/sH7keKSQQCOOUxrPhyCipyWTiCuVUjMmcjusHB4q392JVUEpp7Hb6lFMxNFlCU0RaPYdSSgsvHgN22/3hCMz1Ai7tdDg6kiKjK3zuWBnL9fib8xXqps1UPs5UPo7rBViujxcEXNhp87uPTFLp9Pnem9uMpjX+4s0tNhp9Hj9a5OkTJa7Uuvz1hQoLpSRj6RhbLYuUJvGL5TpfPFHi5fO7PHakQDmlUenY/Oj8Ll++Z4Tvnd3mt0+OoN5gnBTx8SYVk4d7pXtIQmiyfSNPu5ux0+4Pu1x7O3c/uVjl8fk8AO2eQz6hUkplOLvR2vdcVRaH2c37HpckTo6n6TveAQ++w2gPOmeXdw3uncgcemzXY7n+wKMytAOKyRKSIO7rwL212eLEaBovCDBtl2xcoTu48dmzS5FEgc1mj7FMDNNyKaViXKmayGLUW4iIuN1E76pPIIIg7LNfgHDkujeyTcUUFCn01ioPlLCCINxSR+5WyMbVffYmYxmdnXb/wN5QOR3jSDHBkWKC46MpKobFcsUYdvUAvnzfKBk93ONxXB/XD4hrErbrUUrFWK6YxBSJr9w3yoPTOZ6cL3F6tc6//vkyP79cJZ9U+XsPjdPs2+x2LEQhYLnaZa4Q5+xmhy+dLPOb9QYbzR6aLFJIqLx8bpenj5f5/tvbeN7tNZCNuDMop2IHbE5mCnFWrtuRu1WM68aLmixRSqmsDAREtntVjHB0JHnAP/Gw7pphucRViZF0jPuuKdRuRN2wSWgSjufvixLbMxYG6NkuiiRiWi5dxyU3EHqE8X8mc6UEEJAejF/HszqtnkNaV+g7Ho4XEARhksf19n+W62N7/tDjLrKvi4j4YIgKu4hDGc3c2sXivTJ9nfpwtpi4qRmwIAg8diRPQOiBd6QQp2qEtiqaLLFaCws4zw8op2I8MpOn73gosshGo4fjBRwtJxnJaPz+40coJlW++eNF/sOZdWodi0dn8iQ1mUJCw/F8fnyxwnwpwfkdg0enc6zWevQdj9qgO/jKco1Pzxf53tkt/NucDhBxZyCLwj4x0V53+t0KF65VnO4Rig10pvNxLu7sT6jQZImEKg0tUm5Ez/ZIqO9u6LJa793QXqTZtVmumJwYSdDsOtQMm5lCgqQm8/pag5lCmIvb6jnk4gqW4w3V6lXDwvcDYrKEKApUDYupQ37Pm+tNJgc7hXsj2mt5v6KQiIiIqLCL+IjQ5LAI27twKpJIIakN9+u69sHRkiyJBI6yaFsAACAASURBVISRTIIgMJHVmS0mODGW5nPHSlzY6WD0HVZqJr9arnG0nOSzR0vMlZL4QcCVapecrtC1XZ6YK/Db943yymKdb7+6yoWtFpIkYnkejxzJUUxp/PlrG6Q1hWbPYTStsdnsIYkCKzWTmXwYGfXQVJbvv7XzIb96ER8G0/k4q9d16Gby8WGX7VbZbPYOdNyaPYfcIFt5Oh9nvbF/f6+cjlEzrH2eetfj3yS26zBqhkXpupguy/VQBskQza5Dz/GIqQq+7yMQvi8bXZtiMoZhecwUEkBoXyIIAj++uMunZgsIAryyVOXkWHLoj3fYsb292eKhySyO52P0r3YE99hu9/cp6SMiIt49UWEX8ZExW0xw5ZouXUa/anXS6jksDcau117c5m7Q2ZMkkc8cLTGe08nGVZ5aKLFUMfnJpQqCIFBKxbh/MsNoRmckE+7SSYLAZ44W8XyfH1+osNnsIggCf3O+whNzee4ZS/O9s5sIQjg+lmURy/GQBIELO20mcjqVjsV8McEP3tr+UF6ziA+Pw/ZH5UFO8vvh+g5eTJH49NHige9bKCdZrBgHHn8v+H4oYvCCYJjrDLDZ7A+TIQKg77i4nk/X8RnNxHB9f5gvK4oCpu2SGGTcTmZ1dtsWqiwgCQKKKBIgUkyqXPsSCUK4L1tMqjheQEyV2Wr2Kae1A6+x5fg3tEGJiIi4NaLCLuIjQxAE0rpyqPnrWEYfxDKF/nlLFYOtVg9BEJDF0OX+MMqpGOPZGJd3DU6MhdFmqZiMLAoDfzoPywl45t4R7p/M0uw5FFIqfdelZlic3Whx73iGb/96nWOjKb563xj/9pdrtHsOk1mdZs9GlkPrh9+sNRnN6HgBlJIqL5+LOnd3GxNZ/YBKdTyj37JCdqvVO9CB2jikg3cYgiAwkg59J98LtusP/eOWqgbThTidvrtPELL3ewCcQUFnOT5xVSSmSCxXTabycc5utrh/PE3NCCMC/SBgrdElHVPYaPZp9RwWRpIIhCbE155zEIBpe8OMXICAYF9GdURExO0jKuwiPlJG0jF2b5LoIIoCR4oJ5kpJsoOIMc/3ObvRvOFzNFni+GiKmmEPx2DHR1PIkshYVucLx0usN7r4Afx3X5hnvpTm5Fia89sGkiDw9maLY+UE//aXqxi2x//y28f4s1+tsFbvMldKsdO20FUJWRL41VKNclojo6vEFJEfRcXdXUVsEJF1Lboq3bKnXc/2iF+zBxcEAe+mnMnoCq4XHLqa8E6sNbpM5nQapk1aVxAF4Ya/u2HadC2XfFzFA9o9dyh+KCU1dtp9jo2mAbAcD02R2Gr2KaU0Npo92n2H0bTORE7H8fxDhVY1wwrN0N/1mURERLwbosIu4iOnlIoNM2Fvhq5KzJWSzJdTxFWZXy7VWKoYN7zITuXjJDSZC9sd/CBMmpgtJKgYFidG0xTiCj+9WOV37h/lgak8z9wzwttbbTq2Q7Pn8tB0lpfPbXN2o8X/+PQx/uLNLc5tNhnP6FTbFnFVQhYFfnyxQi6uMJWLoykiL5+LxrJ3E1ldOZA4UkyGlj03o2u7B9Tnq/UwTu/dMJWPs1Z/b107QQiFDHvq9mvZ7Vw1EW72HLq2Rz6hUutYxBQREJBFET+4anMkALsdC1kUMGwX03I5PpIiCEKhiSqLofHwIft1V6omJ8bS7+k8IiIibp2osIv4yMnoCmMZnaWKwWLFuKVczhNjaU6MpXH9gM1mj6WKwUrNPKCqy+gKx0aSLFcN6qaNKArMlZKMZ3WSusqRUoJXFuuMpGI8NJnlHz02Q8t0eGujSc1w+NRsnr++uMv5nRb/0zPHePl8heVKBwQBw/JIxmQkAn56uUoqpjBTSKCrEn8V7dzdNRSSGvXu/sIuoyt0+jfvom23+oxl9H2PHeYFeSvMFOI3VY1fz0azx0RWH8SGJfbFeu1hWt4+C5aO5dBzXApJlfVGj4ems9TMMMLs4aksEAo2BCG0WpFFga1WD1GEbFwZCptUWaJ4jUij2bXxPH+YSe24h3sB3qggjIiIeHdEhV3EHcGwG1dK0rc9FithVJl/E1VgWLSlkMUwU3Yiq3Ol1mW5au4b7wqCwEI5hev7w86gIokslJOcHM0wmYuz3uiya1gcLSf54j0jLJRTnN9ucXazzVOzef72cp3XVmv8r799jB+8vUPXcqh2QtViLq7Ssz1eWaoRk0VmCkmyCZUfnN36wF+3iA8HVRKx3P2d4Yyu0Oze2JLk+r/cSseimHhvSQsxJbRAudWsYsvxBkWkgCqL7Hb6yJIwTFK5Hs8PMPou7V6oKn9gMjuMGzMsl0IyNBbebVuUUhqe51M1LEopneVKWDzqA7shYF+n0rA9ttp9jgwUtRXDYjSlHfCx22pFitiIiNtBVNhF3HGU0zHmS8nQWmIgnLjZ2Gu6EKeQVFmqmhSTKrPFBHFNZmlQHO51AMupGBM5nQvbnWFcma5KnJrJ8dB0FlkUuLDbYSIb40gxyaPTOeKKyKsrTcoJlV8vt7i8Y/D1r5zgr97eoW85LFcN7IFHXrXT57X1JqoUWrEUUip/+WZU3N0NTOb0A5YkxaRG7QaF1lq9O1Sb7tHuO2Ti7z0DtZwOTZNvZoECYcxXKqbss1mxHB/L9YfCCcfzkcU9mxMby/EoJFQ2Wxa6LDKa1QcrDgEEoWCp0rGwXQ9ZEjm/3SEfVygmVeKqhD5Qsh6aRBME+H6AIF71Aaya9oHxsPceu5kRERH7id5FEXcsoigwOxBOxBSJpYpxw526uCpzbCRFu++yWDFIDDqAs8UEluMPnysgcHw0Rd209wW9j2fjPDFXZCyj07N8NEkkl9TIJ3WOj6ZRFRFFgn93ZoPLOx3+5y8d5/WNNo2uzUbTpGbaPDKTZ7Vqcm6rgywKTGTjjGZi/MUbm5Hx6secG5kTx1VpeJNwLba337aja7vD4uf9cCsWKFXDou94BwrLa9lo9JjMhV9vdB1c38fxA4QgoNFzeXAiMyjkAmQxYOyaTlrf9sIiTJbwg4BWz2Eqr1M3bQrJgx1B03IxLJfRzNVuZc/2DuwfRkRE3B6iwi7iY0E6pjBXSjJXSlI3bZYqBmv17oEL7UQ2dPO/tGsMnftLKW1Y5O20+8NxbEKTuLDdwR2YJOuqxIOTWUrpGA9OZ3G8AF0RcX2f0bTOfRMZZgo6f/arNX61XOGfPjXLTsfi0m44+t1q9fjM0RJvbbZYqoYK2/GszkQmxvfe3HrHTkvEnc1U7qCR8FhGZ/s6VXen7+yL7IJwzDh+k0LrVnknCxTPD/C8ANcPhjFhhxGwv7vW6btc3O6QjivMFOKoisROu4/j+RRSMWRJpGZY9F0f2/OwXJ+xdIxKx2JhJIUgCHRtd2hOvEfDtGj3XWRJZDqfeN/nHxER8c5EhV3Ex47xbOhxN5KOsVw1WaoY+3aPFEnk2Ei4U3dxpzPc0xMEgal8fPjcmmEji/DaapPaIBdUlUVOjKYwLI9nH5nk6EgKy/FYqZuossiDU3kWygn++nyFMyt1fvvk6GBcW2etblI1bZ45OcLplTrrjR6BHzCeizOWjvHyue1btsmIuPNQZRH7kGxgRRT3RY/tdixG0tf6uN3egj6jKzhuQO+Qv6WVmklAwGzx1ouoIAiomza26yOLIqXBiPTtrRbldGx4Lqbt0e45iEK4tyfLIs2ezYnRGytdN1v94X6gIon0HQ9Vji47EREfJNE7LOJjiyqLwy5eAMNx614HrpyKsVBKslQ1Dnjl7T13vpzi2GiK5arJ31zYxbBcRFHg5FiKyxWDR4/k+a8/M08xGeP0lTody+aJuQLjGZ1fLFVZqpo8OpPnaDnFr680eH21ge36PHNyjJ9drgx3sCYLcXJxlV8u1+jcguo34s4kH1eHNwF7TOX1YfTYYUXcSq07FA7cLqYLcUbTB4UGVWN/UblHs2sPEyeqhjX874Zp0+o62K5HPqFge/5Q0WpaHklNRpMlupZL3Qyft1wzmcrH0GQRy/VJajKt7sEuJcBOu08uoQzVrtut/oFYMyAq+CIibiPROyniriCfUIfj1s1mf5hUIYqhIlaRRC7udA5NrMjoCo8eyfPkfJE31pq8tdFiuWqyUEqy3uiiySL/7LNzPHPvGK+vtViq9nh8Pk9cUzizWudSxWCuFOeJ+SK/WWvyvTc3SKoSXzo5wkvndmj3HHwfjhSTKJLIua32Owa8R9yZ5BIqzd7+wnxvpOn7AWv13jBdYQ8vCD4QG4/rFa6bzR6aIpGNH9xzM6yriRPXpk80ew4106bRdUAQuG88QzA4F8vxhsXab9aa6IrERE5np2WR1TVMyxnu3tVM69DfW+vYELCv2DxMYLHT7h9aqEZERLx7osLuY0Cz2eTMmTMf9WF8LBAEgelCOG7N6Mqwi6fI4Xh2vdG9YRyUKos8uVAkrSuosshixWQso7PbsTBtj68+MM6zpybZbnVZqnZ5aDKLgMDZ9RZrtR6qLPGV+8ZYrHb5k58uMpVP8LnjRf7yzU0cz8f1fY6NpLBcL7RXuUniRsSdiyaLB0bqRwoJVupdXH9/6sJuO0xn+DA4v93mgYnMu3rOZrOHKAhDFe3D0zkALlcMdFVGIOxSLldNZksJrlS7TGRjSKLAX1+o8jv3j93wZxuWS9d2SMeUfekbhxEEoVgqIiLi/RMVdncA8/PzfOlLX+KFF17gzJkzNJtNlpaW+O53v8vzzz/P7Ows9Xr9oz7Mjx1xVR6Oak3LZaliIAoC6ZjMxZ3ODWOapvJx0rpCQMB6o8toOkar61A3bT57vMzfeXACLwhoWS5jmRiyJHB6pYHj+jR6Nn//oTFaps3/9Z/Ocs9ohsfnC/z71zaQBAHL9blnLEPNsGl27QM5pBF3PpO5+IGbA0kUaHcd0tflsHasg4KCD4K1epeRVOzQbphhucQGClTX85EG39PqOqiSSN8NzYYlUSSmiAiEI9N8XKVjuTieT9/10BWZ+iCebKaQwPd9YoqMMVAFxzVp3yh6tWaST2i0+w4j6avFreV6KNHYNSLiA+Pmt1ERHwr1ep2lpSVeeumlA1/LZrO8/PLLnDp16iM4sruHvVGQ5wes1rvIosDlXYPM4CJ1PemYQmpEZrFi8MZGkwcns9RNm91On08fLeF4PqevNJjMJ6h0LBKayI8u7PDVB0ZZqff56oOj/OjtCv/Hv3+T//Pv3ovl+nz71VX+yydnMSyXB6eynF5pcHwkGXZD3sWye8SdQRAE+wopTRHp2Vc7eYblkniHTtXtOo4LOx2eOTly6NdrhkVOD8ek641wVBwEAZd2OmTjCue2WyRVmYlMjLppI0kCmiyEli2yxOvrDRZKSbYHKtmJXJzFXWM4Ot1t95FFkUJCo913h8VtzbRJxBRUSRyqZnVVYr3RZaGc+sBfl4iITyrRbdMdwNzcHM8++yxzc3NAWMydOnWKb37zmzQajaiou41I13jjzeQT9GyPH53fYeeQseheYsVsMcFPL1XCpfIgHF999liZx+cLNEyLzx0rUTcdykmV75/dpZhQWdzt8fkTI8QUkT/+z+c4PpLm3vEMf/rzZQoJla7t8sh0lnPbbZJqaLsSed19fJjOx4eCCQh30jRF2qea3Wl/OEkKSxWDqdyNrVQapj0URASEI8/FikE2oaJIIpossdnqM11I0O672K7PbsciHZPpuy5BALPFBEu7JmldZjQd4/x2m6PXqGH9wR5hs2uTHRR2tuPT6dvDUfRu20JXRFRZjKLDIiI+QKLC7g5gbm6OF198kcXFRYIgoNFocPr0aZ577rmP+tDuajJxhRNjab54YoStZo+/Ob/LWv1gHmc5FeNzx8q8dG4HVRbRZJHNZo8Hp7J88USZSxWDf/DwBEvVLvm4zE/O71BMqVzcafPYkQK6KvJ///Vljo4kOTqS5Fs/WWQiq2PaHr91JM+vVxqMZzTe3mpHXncfExRJxL3m/9Vqvct0Pk45pbHT7uMfks36QdDpO1QN+6YdMMNy9yVe7Hb65BMakiiwUjNQZIGEKhFTwzEsQK1j0XM8JnNxDMsjFZOxXI+EJg/PO6WFj12rZt3blWuYNpbnkY+r+7qal3dN5kvJA8cX1yKz4oiI20VU2EVEAA9N5/jMsRKtnsuZlQZLFYNW96r6UZVFvnLfKGdWG3Qtj3RMoWbYTOYTfO2RSX6z1uKfPD7DlWoXQRJ47Uqd0WyMc9stHprKoSki/+/PrjBbSjKR1fnmT5aYzOkYfY/HZvP89HKNhVKSizudyOvuY0IxqVHphNYne8rXVEzBsFyu1ExmrlPHfhBst/oUU9otdcDqpk1cFTEtb2h3cnazTcu0mcjFuW88y1arhyqFptyiKFA3babyOrsdm7pp8eBklq1mb9iF22j0Dk24OLvZ4sRomnbfJT9IozAtF9vzKVxnd1LtWIdaoERERLw3osIuImKAJAqDdIk4nh/Qc10u7nSG4e+CIPCF42W22z02W11ycYVO30GWJJ7/7Bw/X6zxu6cmaPZcqqbN0rbBVC7B2c0mD05k0DWRF3+9xomxNLos8qd/u8xUXse0wuLuR+d3OVoOLVYir7s7n4yu0O471AyL/DVWH7m4Ss/xPnCV51q9iyZLwzHrO9HqOTS7LrPFBHXTJgh8dFnGtP0w71UNR8mdvkvFsDk1nWNp12QyF6fVs1EkkVJKY7vd2xcxdmg+LNB3fIKAoXjkeuPma7nRz4iIiHj3RIVdRMR1FJIaC+XksDO3XL06nhUEgUdm8nh+QKVjoQ/2qho9h//tt4/x69UmT8zmUSWBC7sGu50es8Ukv1lvcXwkRSGh8t3T6zwxX6Bn+3z71TUmczqm5XJqJstL53aZK4axaY3I6+6OJ65KbDb7+zzl8gmVe8ffne3Iu6XvhHmtru8PPeneia3m1XzYds9hs9Gn77kcG0kOf6Ymi7y53mQmH6fSsUjpCp2+i9F3Gc3EWKl1ERGYyifw/MP9+SzXw7Bc/CAYvi7brT6O530oXcyIiE86UWF3F9Jut/f9syzrnZ8UsQ9BEJgrJdFVCc8PeHuzNfxamEyRwfJCzzIRcFyfmunwv3/5OMu1LlNZnWxc5sxKk7rpcHw0yRvrTQoplblinD/75Spfvm+MnXaf//ibDSZzcbq2z0OTaV46t8N0Pk7P8Q4VdUTcOYxldMayH76x7mq9y2gmhqbcfDetbtpkdIVGN1S7Xpsfu9boEvhwdCTcz9to9iglY+x0+sRVmYvbHZ6aD3dEz+90eHAqi+v7CKKAJApstXpM5Q4WaivVLmlNJqHJQ0HQhe028+VU5FUXEfEhEBV2dxBLS0u88MIL/It/8S94/vnn+aM/+iOazea7/jlTU1NkMpnhv3/+z//5B3C0nwwyusK94xlcP+C11cbwcUkUODaSot61mS0lUWWJjWYPw/b477+wQMv2KCVUcgmNXy3V2GlbnBhNc2HLIBGTeWAiw5++ssR/8dA457fbvPT2NpM5na7jc+9Emh+d32UsE0MUhMjr7g7nVkeht4vtVp9ySmOjefh+27U0TJtUTOY3q00enckPH99q9WiYFrOlBMJAMuH5Aa+vNTk+ksKwQ0HDTsei1bVRRIFcXKVre/vGsIcVarudPmNZHW8gIDEsF8v1KSYOvk7tvoOuRsKJiIjbSeRjdwfQbDZ54YUXAPYpYV966SVmZ2f51re+xbPPPnvLP29tbY10+qoVgaZFi8nvlwcms1za6fD6WpO5UoJUTEGRxNAGomJycjxNMiZxeqXBE/NF/ulTs3zrJ0uU0yqiGBaFD0xkOVpOcG6rwz1jGe4bz/Bnv1zh9z81w795ZQVFEnhyocRGs8fRkQQ/vljh88fLtLpO5HUXAYTFl2E5jKSTwxzim9Ho2miyyFROH45N66bNer2Hj8DDU1laPRfTdqkaFp2+wzMny/zxX57nf3jmGK7v89pqh2MjKVo9hwDIxtV91jy+H7C3Iuf6PgjQtT18P6Cc1thu9dAVaZ8yd4/tVp9jI5GnXUTE7STq2N0BLC0t8eijjx6wN3nmmWf4xje+wde+9rVDzYtvRDqd3vcvKuxuD0dHUmiKSLsXFlpBEKDJEjOFOJd2OkzlEzx9coQfvLVFLq7yjx+bptKxGUnpZDSJS7sdttp9RlMxrlQNJFHkaDnBd15d5x/91iSvLNZ55XKF8YyO7cJMIc5PL1XIxBVG0hoXdyKvu086SxWD+VKS9cbhY9Dr2W6F3TPpmpizC9sdNDX0k1NkCdcPkEWBSttiNKOzUu+SiYfq3omsjuf7of+dEKZVFJMa57bbQ9uSRtfet0tHADFFJK0rOIN1BVk8eKlZrpocOcQcPCIi4v0RFXZ3AKdPn76hCfFzzz1HNpvl+eef/5CPKuIwjpVTGJbHZE7n8q5Bw7SJDcLRL+8apGIKf/CpGX741jZpXeEPHj/CWqPLeE5Hk0TW6iYN00aTRLbaPRKaymhG43tnd/mdB0d5fb3Fzy6FY1jPDxjLxHhlsUpclZktJnh7q40fed19IqmbNtmBL5zt+fv84w7D8XxMK4wLS8euDmeuVA0SqkQ+oWL0Xfq2h2l5ZHUFXZV49UqdoyNJVEnkpbd3mCslCYIAWRIpX2M2PDYYA3f6LilNxnZ9BML9VEkUsRyPZtel2XU4Nrrfu67VdYir0jueQ0RExLsnelfdAWSz2Zt+/fd+7/eG2bERHy2iKDCejbHd6nN0JIXj+1ze7RCTJUYzsTCPVhT5h49McXHHoGu7/FdPHmG52qOQVNAkma12j67jYfRdttt9jhTjJDSRX1yu8fB0jvV6jx9fqDCRjRMEocry1eU6iiRyz1iaC5HX3SeOIAioGhallEbdtMldY69yI86sNDg6kqTRdYbecWv1LvmExmurDb54vEwQBLy6Ume+lKSQUqmbFlXDYjwTZ7oQp2ZaJDUZTZGwHA9Nkej0HeLK/i0eQRDYafdxvGBoaVIxLMqpMCv2Wu+6IAjY6fRvaH0SERHx/ogKuxuwtLRELpdDEITb8m9+fv49H8vec1999dXbdXoR74NUTEGWQnf9cirGXDHJUjUs4oopjStVk5gi8dhsnqQms922+N1HJqh0bFRZQpMldlp9YrLIWs1ksdLlkZk8MUXiwnabUlqjazn85zc3mS0mEASBhCZxZqWOIAicHEuz3ugOw9cj7n6WrtmxbHbtocHwjdho9ui7HrPF/Z2yM6sN8nGFZEwhn9TCaLG4gqaILFVMJrM6tuMzmolRMyxSMYWLOx3un8iw07EYz8Z4c6PFA1MH7VyuVE0KKTWMV5MFqh2bhCYdMCReqprMRfuiEREfGJF44gbMzc3xrW9967b9vHfqyt3Kc8+cOXO7DififTKWCUevCU1GlUUWyimaXZvddp+srrJa6zJdiNO1PbJxlbObLR6bLfD6WhNZFkjEZBYrJifHU5zfauH5Hp85OsKvlqusN3qMZjQ0ReLPX9vg7zwwzmq9iyQGvLne5P7JLAvlFCs1E8f193moRdx9tPsOuiKhSCK26x+6r3YthuXSMG3iikRGV2j1QrPr1bpJQpXZ6vSZycdp9x222ha5uMyRQoLvn91moZxEFAVmCnH+/LV1FspJWl2HvuOTiilYro8iisQOsVnxA2h2HaZyCu2eSykdqmgT16he91S6shT1FCIiPiiiwu4mvBsl6nvhpZde4mtf+xpf//rX+cM//MMbfl8+H9oULC0tfaDHE/HuWCgnOb/d5sQgDD0bV8nGVZarJj3bZa3eZSof58J2hyfmCvxiscZsKcFixUCUA0ayMd5ca/HgVJaLOyaev8uX7hnhV8s1Nht9xjIxcnGFl89t8+RCid1On57t8vZWi3vGMswUEmw2ezjtPuVorHXXcq1ydK3Rfcdu10ajh2m5nBxPs3GNKfHlXYO0LrPV6vHpoyXeWG+SUCRG0jF6jhd2kOtd0rqC7fl4fsBW0+K+yQydvkNSk9ltWxSSB28k1updyimVetcmAC7udPjUbIGKaTGSCv82gyCgYliRCjYi4gMmum36CHnxxRdpNpt885vfvOn31et1IOwiRtxZHCkkWKoY+x6bLSaYLiTYbvW4vGtwbCRJxbB4YqHAZE5nrpigZwc4jsfCSIpfLtdYKMZZrnT42aUKD05mGc3EWGv0aPbCC+rZ9Wa46yTL9CyPSzsdAMazOkLkdXfXslbvDguzPW4Wv7VUMcjFFUQhjPJy/VD0cKVqMpHV6Tk+kiCw2eySUGRqpsWpqRxvrDcJANN2uWc8zYXtDp7nk9YlJrI6fcfHdj1sz6OYOqiyt1yfZs+hnIrRdzwcP2C73ScTU4a5sosDRW9ERMQHS1TYfYTMz8/z3HPP8eKLL970+xYXFwFuqJyN+OiIDcZdu9clRCQ1md+aLdC1XX69UmcqF8foe5yayVNMxTgxlqZjuXRsl8dm8/ztYo2JrM5bm83Q0qKcYiqns1rv0u45OL5PtW2jSAK6KlM3bZarYUFZSmmkNOVAgRnx8abvePhBQFwNByvvZEhcN22SMZnLFYN7rok08/2A5aqJKgn0LIeYKtC3PQzLYb6UoNa12W720GSBUjJGQpV5Y63JRD7OSFqn1XPoOx6SIBCTpWH26x6VjsVIWqPSsdAUkZphMZ6J0ejaTA0ixGqGRTauHhpBFhERcXuJCruPkGeeeYZsNvuOBdueGjayPLkzKSQ1eo6HeYiY4YHJLKPpGG+uNwkIuyePHskjCPDYbJ5Gx6bSsfncsRJnVpvkExo/u1TFtByOjaWZKcR5a6uN5wfsdHqDC2NATBHZbPZYrYedutDrLsbFQScv4uPPWr3LzDU+b5bjHbrbBqFxcc2w0CQJWRRJaDKtQbd3qWIwkdNZbfRpWy62C5+aK7De7DNbTNLuOVyumCRjKrIkko0reH6ApsiMZ3VqhoUkCmRvsMvZtV1SsXB827M96mZodPz4XAEIC8u6lvXJSQAAIABJREFUaX/oCR0REZ9UosLuI+TUqVMsLS3ddHfupZdeYmlpieeeey4axd7BzBQSYfbmIQbCU/kER4pJdtoWdSNU0j4xX6RmOHz+RJFG12az3eczR0tc3jFQJJH/+JtNXM/n1FSOoyMpfrFYQ9dEzm21KSY14mq4gL5SNdlq9gBIaOES/Fubrcjr7mPOdmv/3mSr55CKHUxu2GOxYrBQDvOIH5gMu3V10yapyVRNi8msThAENEybXCIswpKaxGarx3arj+8H3D+RwfN9Lmwb5JMqhbgyLCSbXRtJEMheZ7Oy1exRTGnDv/ulXQPbDZgrJYfPjUawEREfLlFh9xGzlyxxWHG3tLTE1772NZ599tl33MOL+Og5Wk5xaffwcehoJsZkTqduWizXwr27R4/k2WhaPDlf/P/Zu9Mgu+7zvvPfs95z7r7f3jc0doK7uIqUZK1e4jiLsziJJ8mkrHk1L1OV1LyZmqmacebNVGrKU3FVMs4kzuLIcWzLsmxJpGRJ3CmSIJZGA70vt+++37OfMy9Oo0mQIEByJAKgz+cVwHvZfbsBdD/9/P/P76FvODRGFg/OZmmOLAIC/v1LWziuz2ePFzk5meY7F2uUkiovrrUopWJMpXX8wGel2j86Clbld7LuLDfKursXXV8bltHfKeSuZ9jdzH7XoJLW6BkOMeXGidW9rkExqVHtm3RHFqIAJypp3tzpcnoyTXto0zdcNEVioZig1g8HdCbSOilNwbA99rsGi6UknZvErFyshsNDF/Z7TKRjXGuMODmZIhkLX3tjYJFPqDfdKRuJRH42osLuDltaWuJ73/seX//61/nVX/1Vfvu3f5tvfOMbfP3rX+eRRx7hN3/zN297By9yd5BEgYmM9oGDDFNZnemcTnfscLU+5OxUhgdmwnywB2Zz9MY2th9wrJRgZLkIgc//88Im/bHLz983wenJNH/8VpWZnMb3Vxvkkwr3TWfxCfPJWkML4CjrbqcdZd3di67Vb+xweX6A9AEDE2PbxfF8MrrCWztdHp7LAeEEat9wsFyPiYxGd2xzrT7k5ESauCKRiMlc2uthuz6aIjKZ1VAkkb2OgSgJ5BIK5bRGtWfg+QFz+fj7hjbe2ulyvJxEEgUu7ffZaI748pkKnZHDxOHmlJ7hvC/HLhKJ/GxFhd1dIJvN8p3vfId/9s/+GRB26r785S/T6XTetz82cndLawqSKNAbOzd9fDafYDKtUetbtEYWJybSnJ5I47g+y6UU9Z6JpoZ3mwwnwLAd/uMr2+x1Df7qAzOcmkzx397aYy6r8fxKnbgq89SxIqIg8KNrDbrjdxbDL5dTtIYWnQ+xLD5yd9hqjZjKajcUUVutEXP5m++F3WkbzBcSdEc2uiod5cPtdgwUSSQmS3THNtWOQVIL/15ttkdUUhrbnTGFZIyx7XFqIs1qrY9AQCGuIB6+/+7YJhNXGVruDXl0e10D3w+YLyRoDi0GhosoCCyXk1x/6eFe2yiIOBL5pEWF3V3k4Ycf5jd+4zf4p//0n/7MM/QiPzuTGZ36wMTx/Js+vlhKUk7FuFYbIgkCswWdhVKcpCZzfCLFRmNIIREjn1RBEKj1Db71dpXdrsEv3T/F8XKKb75dpZBQ+eHVOoIAXz5TIaUpfPtC9SiQFsK7f4bjvW9qN3L32e8aJGPy++7SBXDTo8z1xpD5QljwvbHT5dH5/NFj1Z5J/HAfrOX6vL7d4YunJxiaLooo8vp2h3RMYSYfRxIhoyv8xZUm6bjKRFpnLh/H9Xx6pkMhoVJ/V1ZifWBiO97Rrtgr1T4+PkulJK9tdnh0Pke9b1JMxm4ZzRKJRH42osIuEvkZWC4nWbtF/MipyTSFpMrr221mcnF0RWYirZHRZR6czbLWHDCZ1kgoEpoicXG/yw9Xa/QMl6+dnWQ6G+eHVxsoksTL6y0s1+fnTlVYKiX5xqs7NPrW0fuKsu7ufs2hhSgI7zu2rPVvvlO1PjBJ6+FwQ3tkkdTkG4q/se3iBQECsHrQZ64QR5FE2mOHgelgux4TWY163yStq2y1RyRiEtm4inbY+Tu/1yOnqzdErPTGDpbj4xPeG72w12NouhQTMSYyOpbnI0siA8uNNqJEIndIVNhFIj8DgiAwn0+w0Rx94HPOzWTJxlV+dLXBI/N5AiCjx0jEZB6czVPtmVRyGjFJIKdrfH+1zg+u1ECAr5ydIKkpXNrvMrRc3tjuYLkejy0W+NypMr//xg6b73rf17PubvV6IndGz3Aw7PAu3HuNLJdk7MYFQYbtMba8o/iQN3e6PDqfO3r8crXPRFojGZO51hjQHNo8OJNlrzsm8H3GlovrBkxn44iiQNewaQwsmkOTzyzkjoY2+oZDJq5iez4xRcKwPVqjcIhDlUQ6I5u+6dAa20xm4yRVmVRMZiPaBRuJ3FFRYReJ/IzoqhSuYRp88DHoo/N5FDHsuj04l0OVBTRVRldEjleSjA2PSkZHEgJmc3G+daHKc5fr5BIqX71vEseDet/goG9y4fAy/HI5yd94eIZvvV3lze32URRFJq5QTsWirLu7iGF7NIfWUZDvuw0t9yic+LogCNhsjVg4LJyaA4usrh4deXp+QGNgocgiGV3mam2IKosUUxpj2+egHz720FyG1fqAuCLR7JkIAkxnE5iOTyEZo9Y3yB9Gm+x3DcrJsKu3VEqy2zHIxhVWawPOTmbojW0q6RgDy8H1AyopLTqCjUTuoKiwi0R+hkqpGGPLw7A/OHrk2ZMlOmOb3U4YSFtMqOiqjK7KFFLheqhKRmds+5woJ/mjN3b5swtVFgoJvnJfhebQwfN81upDrhwMcDyfUkrjn3x2kde3uvx4rUHfDO/dRVl3dw/X89lsjT4w463WN9/XxbueV3fd+b0uD7+rW7fRHFJOqSiiyLcv1HhsIU9CldnvGli2i66K5BMxLC9AFgVeWG8SUyQmMxrLleTR0MRqbchERiOrKwRBwGp9yMlKCtfz8XyfWs+kkFSp942jCJSB4SAI4Q8QkUjkzokKu0jkZ2yhmGCzNbppePF1v3j/FBf2ekcrlyYzGtm4ymwuiR+ArorMZHRqA4tTkyn+6092+POLB5yZzPDlM2Wu1YbEVYm397pcrQ1wPR9Vkfjvn1liu2Xw5labncMtFdez7lYOoqy7OyUIAlYOBpyaSH3g4+/teR30TAqJGMrh5Gvt8PfXje0wj+6gb6ErAn4Q4PgBpXSMvuGw3hqRUGUemsvy+mYb0/HQJJGFYoK4qjAwXebycWp9k4yuMLI9UprMTtvgZCWFIAisNUZ4h/tnJ9I6L290eOZEif2eSXNk33AkHIlE7oyosItEPgHHy0mufUB48XV/69FZvn3hgFOVJPWBRSGhoikijy3mGVke2YTMfCHOdnvMsVKC//zKNj+4Uuf+mRxfOlvhwl6PfFzh/G6X1doQ77Aj92uPz9MzXNYaA1YO+riejyAInJmKsu7ulCu1sKj7oCPLrdaN68SGVphX9+6BhIvVHg/MZo9+v981CQLIx1Wev9Lgq2cqXKsNSKgyA9PG8XwemstxYb9Hc2iTS6hMZXVsL0CRRErJMEh4YL5zr++FtRaPLuSQJRHvsMN4spLC9QMOegayFBD+bBBQSUdHsJHI3SAq7CKRT4AsiZRTGvuH679uRhAE/tFT8/zuqzs8tVSgPbIRRRHT8fjafRO0xw7FhMbyRIqdtsFkVuM/vLzFa1tt7pvO8rlTZd7e65PRFK4c9LhyMDgq7v7Kg9MQCOy0x2y2RrQPs+2irLtP3lpjyHw+cZQ5dzNeEBx1b4MgYLczvuEe3n7XoPSuCdr2yCYbV1hvDDBdj9l8nPbYQVdF1upDDvrhVpPO2GGtPmIyq5GKybQNm8mMhuX6VDI6Bz0TCCinYhz0TDK6TPIwfuX5K3U+f6LEVnvMbE6nNjApJjX2e2MymkLiPUMekUjkzogKu0jkE5KJKwRwQ87ce0mSxN9/fJ7fe22H5XKSlCZjOB6toc0vPzBN17DIaQqnJjIcdA0SmsR/enmHK7UB901leGwxx9XGCFkS2WgMWTnoH92l+/ypMoVEjIt7PSzHO5qQjbLuPjk77THFZAz9XWG/79UYWBTfdcR6tT7kePnGI9uVgwHnZt7p1rVHFsVkjO22gR8EnJpI0x7bNIcOQRDQHlpMZnROVJJUewaKFBaNlZRGWlcYHa4wG1ph0PDV+pC5vE5aDzuE1+oDJjMakiggCAI7HYOx5XG8nGKzMb7htUQikTsrKuwikU/QdFan1jePOmk3k9QUvny2wovrLTwv4OxUmoHl0hza/OK5KfqmSzwmsVxJ0R05OJ7Hf35li/2uyX3TWU5Wkux3TWzXY69jcPmgf3S/7+H5HKcn07xwrUlKk7lyMMB0vCjr7hNQ65toinTDDtibGZjO0QDC3uEeWOldGXW7nTGVd+2NrfbC53z3Uo2FYpxkLMy3649s2kOLrfaI2XycM1MZdtoGQ9MmF1fZbhvMFRIkYxKSIFLtGUxmNAamg+n4eD7M5nS2W2Ns1+d4Jc1ma8x0VqM5tPAJcDyPSjpGvW9+4C7bSCTyyYoKu0jkE3a8nORq/daRIzO5BGen0tSGJqu1EQ/OZhnbLn3L45cemMKwPeIxidm8ju0GtIc2/+XVbdojmwdmc0xkYvQtl77hUO+bXKq+U9ydmEjzmcU8f7HaIKsrHPRMaoffmJOHOWSRn672yMbzg9sWP6bjEVPCbt71zu57C8HV2oCz0xkgPKYdWS7dsYPpuBSTGtm4QrVn8MpmG9N1mc7pPHuyAsD3Vg5IayoxRWKxmECRBH58rcWTx8J7nOFKunDnsev7NIZh+LEqS/hBQEwW2W4buK5PJa3x1l6fZ0+UGN4kby8SidwZUWEXiXzCBEFgLh9nq3XrAuq+6SxZXUGVBC5XB0zl4vSNsJvy1x+ZwbQ90ppKLqEgELDeGvLcpQPaI5tz01k0VcYPwmiKztjicnVwVNzNFRI8uVTgta02juejSCJXawMyepR199M2MMNtD1Pv2uDwQfa6BtNZHc8PqPXNG7Y+AGy2hkxn3rlrt9UaE5MlDNsFQUCRBGZycX5wpc7I9jg1maWS1knGZHZaIwamgygKiEBGlxmYLsvlJNW+RSmlsnIw4Fg5SVwRwzuegoDheExlNXY7YyYzGp2xTUpXaI8cikkVxw9u6ChGIpE7KyrsIpE7IK7K6KpEc2jd8nlPLhURBBHH87Fdn5gs0jNtDNvj7z+5gO36FBIKuiqjSSIvrDW5tN/B9QNOVVLYXkBMFthuGvRN+4bibjKr85nFPHsdg/XmkMVigtXaED8Ioqy7nxLT8aj1zRsmXD/Iu+NwrtYHHC+/P99uvTHm5GR43871fDpjG1UW6RkOk+kYjhfwvUs1miOb6YxGPqGQjSuUUjH+5HwVTZaYyemUUjE2W2NycZXJjM7YctntGCwU4jQGFu2xQy6hUklrGLaHH4R/ZzdbYxzXw3Y9SskYhYTKTnv8oT6+SCTyyYgKu0jkDimnNAami+l8cJacKAo8spAjqytcrYXdlO7IxXY9OiOH/+6pBVxfYDqrIYoiKU3mv725z04z/KY9n49jegFpXebiXg/D9lg5eKe4K6c0zk5n8PyAVzbbzBfi9AyH+sDkzGSaK7Uo6+7j8v2A9caI5fLNs+rea7djMJuLs9MeM5OLvy86ZL0xZDb3Tgfv4n6PYlJFlQTqAwvLDZAE6BgOCUUmm1BJawrJmMLlao/V2oCfO1nBdHx2OiafP1HCdMLNF2PbYyqjkdIVDNulMTA5VkpS75uU0zEODu/x9QwbQRBwfVAkAcsNbroKLRKJ3DlRYReJ3EGLxXCf7K3Ci5MxmeOVFHN5nT+/eMAXT5VYb45AgNrA4h99dgHbC5jNaSAIZDWZ33lhg9rA4EQlRVpTcP2A+UKC17ZadEcWV9511FpKxVguJYmrEj/Z7pBQZTK6wpVa2DWKsu4+npWDAacnP1xRB2B7PiPLRZHEm95X22iOOF4J3177sBibzSd4Y7tLTBbRFImAd7ZPFJNamFPnePzbFzf56pkKiOH+2WOlBLYXEFdlrtWHnKik6BouGV2h1reYyYXHvQPLJfAhrYd7hr3DvbH5hHKYtaiQ0qJNE5HI3SQq7CKRO2y5nGStcev7duW0xmQ2zunJNN/4yS5PLZdYqw9RJIHGwObXn1okCATKKR1VkUhoIv/yu1fpjm0eXypgOeFx2smJNKu1IZvNMArlukIyxnw+QUYLd4AOTJeTlRSbrRH5RIzmIMq6+yhWawOWy8kPHdjbGdkkYzKtkXXTDtjV2uDouNP3A17b6vDksSJXDvoMLZd0PDxyfWunR0qVkSSR+UIcSRB47kqNhCLz+HKRlYMB+aTKcjlFrW+y3R5xZiqNrobDES+vt1gqJSilYrSGFvm4SmMYbrgYWQ6Nkc2pSop638LzAxaKN1+HFolE7pyosItE7jBFEikmVaq9Dw4vhrC7l0uoTKV1Xttss3yYSeb5AYbj8aufmUWWISZL5OMqiizwm99eYWQ6fOnsxFE48lROx3V9Llf7vLXTOXr7uYTKTC5ORlfY645Zqw9ZLof7QYEo6+5D2miOmM7qqPKH//LaGdt0xvZN98YGQcBOZ3y0I/aVjRaPzOfYbI54e6/HV85OYNkeI8ul3jcopcPJ22xc4dXNNrWeya88NM0rG20CwuIeoDW0ERCopDUs12O7PWY6F8fzA1KaQtdw8IKAfCLGRnNEz7BZKiRpjWwQoJRS3/daI5HInRcVdpHIXSAbV/H8gIH5weHFAMulJIvlBCPTZWi6CAi4vk937JCIKfzS/dMkNRnDDpjLJzBtl9/80xU8z+OXH5jiWn2ApkiIkkQhobLXMfiL1cbR28/EFaZyOrm4ysjyOL/bJZdQmcho9E0Hy/XZu8X2jL/s9roGufhH28Jguz4HPZP5fOKmHb6rtQELh926a/UBqiLSGtlYrsfZqTTrjSGCIHC1NkBTJdKaQiWtMbRcLh/0qaR1eoaDJMJMRmc6q/HqRpsgCI5Wkv3oapOnjxUQD99/b+yQ0mS6Y5uMrjC2XWp9m9NTaTZbI9KaTDEZ3a2LRO5GUWEXidwlZnJx9rvmLSdRZUmkktZ56niRC3s95gsJrtUH5HSFnfaYhWKCr5ypUE4rNAcmD85lqQ0M/rdvrSAI8MsPTLNS7ZOPq7SHNtm4iijAn1+sMrbDe3RpTWEio5OIScRkkUv7fWzP59REGtcPGFsua41b7739y6g+MFFEgWz8o3Wyzu91WS4nb7qNIggCdrsmS6UkW60Rtb5FQpVZKCSo9kxOTaS5VO2TT6g0RxaaLBEEMJHWqPVM1htDHlnI0RrZLBSTpOMKl6sDCkmVfDKGKousN4aHx78CQ9MhF1dpDC2CILwCsNkasdMe8dSxIhBuz8joajQ0EYncpaLCLhK5i5yoJFm9TXhxRleIySJfOVvh+ZU6jy3keWG9zURG4/J+n4fm8jyxVGI6l2CzZfDM8SJrzRH/4k9X0FWJr903yYW9HpMZjb3umLgqU0jEeHGtdZStl4zJTOXCbRTZuMJOa0ytb7JYTFBIxrBdj8vVXjQxe6g7trFdn3L6oxU7puMxNN0P/P8uV/scKyXYbo2o9Q0SMZmTE2k2mkNmcjq9sYPj+lxrDMjqCj3DpXIYc/LN8/ucrKTY7xr8/NkK7aFNz7CRRRFVDu/g7bTD6emEKrPXNYirEqosElclBqZDUpVpDi0CBKZzOm/v9lgqJYlCcCKRu1dU2EUidxFBCANmd9q3Xu01mdFxPHjmeJGX11vcP53hlY02E2mNt3a7fOF0hTOTSWZzOhvNEc8uF7lc7fN/fPsyxWSMz50sca0xopSMceWgT0wRmUiHq6Le2OowslziqsxcPo7p+OQSKu2RzUZzRD6hcrycQhRErhwM/tIPVYwsl/bIPpok/She3Wjz+GLhpo95fkC9b2HYHtWeSTGpcd9UmsYg/G/z+TjfXakzkdEZW2GMza89NkNMFvmPr+4AAsvlJI8vFtjpmowsB9+Hs1MpXD+gPbLRVYme4TCbD1+7IAhUeyZ+EDCV1VlvDqn1TB6dz2M6HldqfZ5YuvnrjUQid4eosItE7jLJmIwqh8n/t7JcTiKIAtP5OLWBQUaXWG8OUSSRa7UBv/zgDNO5OOWUTmNo8fBClkvVPv/i25fJJRSOV5KYrk82rnBhr4coQBCE9+wuH/TZbo3RFImFYphtV0yqOIdDF6IgcHIiRT6hstUe37YQ/bRyPJ/djsHSTYYebmetMaSYit30CBZgpdrHsF1cz+ehuRyiICCJAp2xTVJT2GiNsRyX4DAv74mlAkld5ZWNFp2hxUxOZzYfZyKjcaXaxw/gobkcW22DZCw8si0mY/hBuDliZLmoskhMFjEdD02W2GiOSOkyExmN7daIUircJRutD4tE7l5RYReJ3IUq6XB10+2OOheLCaZzcUzXJ62r7HcNNEmgObJpDCz+/hMLYfGgyASBwFIhznpzyL/50QZpTUaVBPJxFV2RuVTtM5vTWW+MKCRUuobN6kEf2/VZLiepDywqmRiSKHClNmBsu8zk4iyVEjQGFpf2+7fM4/u0CYKA1dqAE5WPXtTV+yaiIFBI3vw+XmNg8spmi+MTKe6bybLdHjFfiLPeHBFTRBRRoD92cD2fq/UBkxmN+2eyfPdSjdbQwvICfuHcBOW0zqubHQzb46nlIqIAfcPBPgwWvv7n1RxaeEGA6fj4QcBsPs753TAfb7mUZK9r4AOTGY3W0L7tzttIJHLnRIVdJHKXOlZKstG8db7d9WiTB2aybLXGPDib4zuX65wsJ1mtDRjZLv/wqUVyCRXTdpnJJ0gqIperPZ5fqTOR1tlsjzg1mUIWRV5ca/OlMxUOeiZ+AGPH46BnstcxODWRZqdtMJvTCQKodk2aQ4u0pvDQXBZJDI8WR39JwoxXDgacmkh/6Ky668a2i+F4+EFAOfX+u3VbrREXdnssFJIsl1MMTIdETGZoucRViZHp4gUBF6o9gkDAsD0eW8xT7ZnstEY0hja/9tgMI9ujMTCp9QwenM+hKRKXq33iqnR09LrXNZjK6gxMl7giIRDgeAGyINAcWvgBlFIanhdObE9mtOh+XSRyl4sKu0jkLrZYTNx2AjWXUJFEgYfnsqzWBnzhVJn/8Oo2901neGO7iyyJ/MOn5qlkNDbbYx6cy6OIIm9sd/jO5QM+e6zE81fqPDibBSHgD9/c5cljRVKaTEKVOeib2J7PemPIdE5nrTHieDl5tClhpz1GEAROTqSZLyY4v9ulPvh0591dq4e7dSXxoxV1QRCw1QpXhknvKQgN22O1NiCpylT7Jp8/WQKg1reYzOgc9ExkUWRseWw3x5iOhyzDmak0+z2T7jjcKPL5kyVkSSalyVzeHzCZ1TlWSmI5Hntd42h7BYRRK5oiYTleOAlL+Hfuh1eblFMai4UE2+0xmbiCKAgIgoAifbSPORKJfLKiwi4SuYvFZIlcXKV2m2DgmVwcLwi7fLsdg/uns3zrfJUTlSSvbrbJxGP89YdnWSzGWWuMeHg+j+vDdmvEv31xk188N8k3z+9zejKN5wX80Zt7HCslkSWRB2ez2K7PVmtMb2yjKyKrh+vGHC9AFMNNC0EQUElrPDibY6MxumGzxafJdmtMJR1DU25+N+5WrtWHHC+H0SVz+XeGLao9g/rA5EQlxcubLR5fyiMcds0KCZXdzpiprM7F/R66KrJa71NJadiuj65KeJ7PysGA5XKC6Wwc1/N5eb3NqckkU1mdIAj4wWqDnztZft9rCoc0TApxFVEQ6I5t4qpEe2wjijCV1WkNLZIxhWrX+FhDIpFI5JMTFXaRyF0un1CxXf+2+1qPl5MoskBGVxAEUGSBy9UwBuNytcdcIcHnjpeZyMbomy6PL2RpDm0EIeD/fv4a901lePFai2xCpW/Y/Mn5febycVpDm9l8nM+fLLHRGDMwXRACXt/qMJeP4/uQ1mQuVwdYroeuSjy+VCAI4IW15tHmik+Das8gqckfaz9qtWdQSsWQJZEAEEUBzw+4cjAgrsrMFxJc2OuSiMksHa7qCoOnZRwvoDm0IAhYrQ15fLHAaq1PPhGjM7YZOS4D0+WR+QJ+AFuHmyoEQWQqq3Npvx92GKV3vuTXByalVIzdzhgfQICFQpy3drtk4irFZIwgEEioEq7vs9sZ39Dti0Qid6eosItE7gGz+Xj4DfgW4cWCIDBfSJDSZGRRZLmc4lK1hywK9AyHWs/k/tkcj84VIAgQRIknlvJcPRixXE7y4/UGAQG9scNMVuPiXo/nL9cop2P0xg5Dy+ULp8tkdAXL8QmA51fqlJLqO3l37TG9cbg94/RkmhPlJD9YbdAb3/uRKM2hhYBAPvHRV2kNTAfXC8gedl8rh9EyG80hJypJMrrCbmfM2PZYKIQbKML7b9pRd++ltRaiJFJKxXhjp8NMLk5ak9lqGeDDiVKCgIBqzyChyhwrJ1EkgWv1AaIoHK0ku25keaQ0Bdv18bwAXZFZa4yYyepUewaKJDBXiLPVGrPVHPO5E6Wf1qcyEon8DEWFXSRyjzhRTnG1fuv7dnFVppTSSGgyhu3x1TMT/JfXdzk7meLy4cL4z54ocXYmw353zGRW5/75DG/udMjqKgLXjwVtPn+qxI/XGnzzfJWkJjMww7y2xVKS+UKCYlLlWDnB772+i+P56IqELIqMbPco6LiY0nj2RInzuz2u3iZ4+W7WMxwM2/tY2xZ8P2C/ax4NLAxMh4OeSRDAcjmFIAjU+yaW4yEgMJePEwQBhu0xsjwKyRjfvlBlrqATk0Q8P2C7PSafULiwP+CLp4p0LYd8Mkatb+J4Pk8vF9lpG/h+QDEZHht/0JDH+d0uE5kY8ZjE0HKRJQEh4OjIda0xZL6YQJaibxeRyL0g+pdfEirVAAAgAElEQVQaidwjRFFgKqvdNjOulIqR1mR0RaRvOvzVB6f4V3+xwYOzWV5eb+H7Ab94boozU2leWGvx7LESxaRGe2jSGFrM5OJ0DIf1xohffGCKawcDfu+VLca2i+l44b2vZIzZfBzHC/jVh2d4dbPNS+tNCgmFgelSTsVYrQ0YmA6KJPLMiRKO6/PCteY9F4ly/WOezX+8u2VXD+/VARz0DGp9k/lC/CgypDu2cfxwGrWUiiEIAhvNEQuFOJ2RxYW9HoWkytgJMwcv7fWYz8e5uD/ga2cr/GitxS/cN8UbO108H756ZgLPD2gMTLJxNVwnVrjxtXfHNmlNpm86eF5AOq7SGdmkNIW1xoj5YoJETObNnS4nJ1IoUVEXidwzon+tkcg9JKUpKJJ4220P84UEscPgW9cPeGwxxx+8scvZyTQ/XmsC8DcfmePsVIZ/9/I2//CpBbqGSzmtcnE/XDdmuz77HYNHFnJIssB3Lx7w0loTy/GpD0xissTpyTTVvskzx0ssFBL84GqTgWGz3hyxVEzQN102DyNbzkxlODGR4s8u1jDukUgUzw/YbI049jECiIHDoQcNURTYaY9Zb454erl0VCiNLJfu2CEmi4wsl/lCHMv1kMVwh2tn7DCd1Wn0Lc5Opnl5o4UT+Bz0Tf7WozO8ttlmPpfg+ZU6iZjM08tFZFnk9a02S8UkSU1GOpxmfbf2yKaQjHFpv086rmDaHpIoIEvhpOxCMcFe14AgIKGGE7aRSOTeEBV2kcg9ZiKj0RpZ2O6thxJOVdJHv66kdVIxhde2OpSTMc7vdBFFgb/16BzHS3F+6/vX+Oe/cJpXN7rcN53mWn1IUpVpDB3mCnGSqkJKV9BVid//yQ6rtcHRpO5SKYkfBGiqzNmpDJl4OD35w6sNcnGFiYzGam1A33QoJmN89WyFlzZarN8mxuVOC4JwsOHkxxwY6I0dJFFAkcLVa/mEwsS7dsI6ns9e12ChmKA5MMknw27dTjvc2VrrW6R1mfbQopyOsVYfUu0Y2G7AZ4+XGNs+1xpDEKAztPjscpFyWqM9tHC8gEpGY6s1Zr7wwZ3GlYM+0xmNQkLFD+CN7S5PHStSH5iIgH44HVtMRoHEkci9IirsIpF70HI5xXrz1oWRKAocr6QwbA/HC3hoPste16Br2BiOx25njK5K/O3H5sknYvzW99f4X3/lHN96u8qD0xlqA4tCXOH5lQafP1kml1C4XB3w82crrDdG/Onb+5zf6QJQTmlMpDVMx0MQBB6ey1FJa3znUo31xpATlRRD02WjOUIQBL5wqsLY9njpsHt4N1qthYMNHzWAGMD1wq6mQLh79eREisbAPoo4CYKAq7XwiLbWN7HcgIVCnL7pEBDw1l6XyazOfD7BlVqYRXd+u8vA8nh4NgvAv39pk8cX8gxMh2PlJKcmMwxMh8sHAx5bzGO7Por0/m7d2HbRVYl638R1ffSYQt90EQi7c4IQdu3GtovrBR+7WxmJRO6MqLCLRO5RC4XEbbteKU1hoZhgZLnYrs/PnSrx+naHRCzcQjCyHArJGH/nsTksx+M/v7bNP/+FM/zBW/ucnkzRGlnM5nW+eX6fY6UUnz9Z4k8vHLBUjHN2KsPL6y3+4Cc7dMfhQvnTk2kgnOicyOg8c7xEtWvy4rWwgJvKht27nuFw33SG5XKKb184wLDvrqPZtcaQuXz8Yw8MrNYHeH6ApogsFhMAeEFw9Pau1AacnAgHJ7pjh7SuIAgCqwcDOkOH5VI4KfudyzWePlbgje0ub+53OVFOIEphSLAmSwiSAAh8+ewkpuMdTdwqksh2e3xDVt51Bz2TyYzOa5thtM1SMY7r+/xkq8NDc1m6Y4eZXJyN1ujwzzMSidxLosIuErlHaYpERlduu+WhktbIxRVsN0AURR6YyfLWTpfJtM5frDbw/YC5QoK/89g8K9Ueb+92+cefXeRP3j5gsZSgPbKZSGusHgwYWS4Pz+dpDmx2OwZPHy+iSCL/5bUd3txuYzoey+Uk5bTG1cPQ4p87XUaWRLZaI3baBmlNYWy7rDeGFFMxvnKmwgtrraO7eHfaTntMMRlDVz96ADHA+Z0urhdwciJFNh5GozSHFsVEeJy51hiyUAi3Vux3DRzPY6EQ5+JeD02RyCYUHC/Acj18P+Difp8/v1BloRDnVx6eYTYX5xuv7nJuJo3vwxPHCgBsNEfoqsx0Vsd0PGKy+IHdxubA4vLBgGeOl9jpGPTHDhOZGJ2xw0Ixwetbbc5NZxA/4maNSCRy50WFXSRyDyskY5i2f9v9rCcm0odHaz7HSklUWaIxNCmlNJ5fqQFwdjrD335snj98ax8Bga+cLfPDK01ichiDMbY9dFXG9QNURaSc1qj1TURR4KHZLJtNg+9drnFxr0spGeO+6QwX9vsc9E0+s5hnOhdnqzVClQVGVlh4hJOzLl88XaFvOLy03rqjU7O1vnlUMH9UY9vltc02siRw/0z2hqKqbzhkDnP+Sql3tlYMTIe4KrPbMTAOizE/CJjL6/z4aoPOyOT8bo+UJvOPn17CD+Bbb1dJxRUWCkkSsbCQWznoc2oiPHbXVYndjnHTKV7H8xEFgT+7WOXURJpyKsbAdNjrGGiKzIlKimrPQECgktY//icyEoncMVFhF4nc4+YKcXY649sWRI8uhIvih5bLV89OsFLtk45JSJLAT7Y6AHxmocDffWyOf/m9VR6YzvDUcoG+4bDfM+iMbX50tcFSKUklpbFWHyJLAo/M52gMbdzAZzqr0xzafHelRq1n8uzxIhvNEVdrA+bycZ46VuD1rQ4JVSKphftHdztj1hpDzs1kWCjGeW6lfttC9WehM7Lx/OAohuTDcDyftcaQ9caQxsAil1A5M5W54Tmm46HKIrW+ia5KpA+3Vmy3xnh+gB8EDC2XiYyG6fhMpjX+4I1daj2D1sihkFJ49mSZSkbnhasNtlojPrtcojGyefpYMTzWraRoDCxKqRim46EpN//Svt0aU+sbKJLIqYkUO22DgeViBz6PzOfpjGwsx/9In4NIJHJ3iQq7SORT4PiHCC9WJJGHZnMc9E2qPZNff3KBPz5f5b6pDLudEevNIZIo8JmFAn/tkWn+pz+8yGOLBRZKCR6ayRFXZQIC/vUP15ElgaeX81ytDXllvcUzJ0o8OJPlxfUmuipxvJRkr2vw/St1looJDMfjJ1sddFXmi6cqbLfH7B7eAZvK6jiuz2ubHTRZ4unlIq9stNlpf3JHs0PLpW86TGVv36Xy/YDN5oj1xpCDnslSMcFSKYnheDcdNNjrGsRVGT8IjqZLgyBgbLvs9wwm0zqKJLDfMxhYNuf3eliOR2vs8utPLrDdMviFc1Psd8b8yYUDHp7LUUioLJeTrDdHzOfD8OCB5R5usLj5PlffD1hrDKn3LE5PpSmnNbbbI3ZaYz67XMRyfTpjGz8ImMlF3bpI5F4VFXaRyKeAJApU0hq7nVuHF2fiCtMZHdP12O2a/Nrjc/zuy1t8+cwEL6216Y5tEjGZJ5dKPH2swP/yzUs8Op/D9n3un81wajJNJRXjd1/eRkTg3HSWxsDmP768xXQuzv/wuWXW6kN+sNrgobksU1mdjcaIzihcKP/D1QYAjy8VUGWRq/UBputxajLNUinBysGAy9U+nz9ZojVyeG2rfcs1aj8Nlutx0DOYLyQ+8DlBELDbGbPeGLLVHjObj7NUSjKbjyMIAuuH9+bey7A9TMdjaLpMZt4pltYaYWH4ueMltjsjNptDemOHh+dyrNWHXNof8PVnl/jdl7f5B0/Oc9Az+J0XNrlvOs1iMYnleYgIlNPhXcDOyCarK0dHse/l+wGXqj1KqRi2H06/7ncNxrZLKR2jlNTYbI1YOixMP84kcCQSuTtEhV0k8imR0cOjze5t9rIulpKYtosiC7g+PHuixO+9usNfe2ia3399D9/3KSZjfPHMBBMZld/+wRrnpjM0BhYz2Tinp9M8MJPi//r+GrmEwhdOlZnK6Pzvf3qJt3e7/N3H53l4Psu/+fEGsiQyV0wwmdEwbI+OYfO9lRp90+F4JUUyJmM5Pqu1AYmYzBNLBSYyGt+7XCcXV5hMa7y41jzaP/vT5vsBa/URy+WbZ9XV+yYbzREbzRHFZIylUpLFYjj4cPScgUlaV47uzUF4RHutPuCgbxKTRebelSVnWC7XagMWigmu1kdUuybxmMLPnarw+6/tsdMZ8VcemKRvOQT45OIq53e79Aybp5aKGK5HKqaQiL1zrNseh4HD+z2D6fd0HX0/4PJBn5SmcHGvxy89MAnAW7s9NFni3HSW1Xp4nFvtGR9rbVokErl7RIVdJPIpMpXVaQwsXO/W4cWPLRa4Vh8iCjBfSJJLqPzwap2/9tAUv/vyNhDuCv2Vh2bpjh2eW6mR0mTqfYulYpJ8QudkJcE3XttjZLskNJnfeHaJ51Ya/PFbeyRjCl89O8EL15qsVPuU0zGKyRiPzOdxXJ/ff22Xvc6Y+UICTQkLlFrfZK9rMJnR+dKZCiPLZeVgwHwhzsX9Htutn/7R7JXagNOTNxZ17ZHN+uG9uXhMZvHwqPXdhdt1hu0xtryjI9brx537XYPFQgLD9m4oGgemww+uNojJIomYjCqLYUzMRJrnV2pcrQ84N5Xl/tkc3zp/wDPHy1xtDFk56PP4YoHG0EIgXBtXOHyfA9MhGZMZWS76e16j7wesHAw4M5lmuz2mmIoxsjze2OpyqpJClkX6hsNCIYEoCoxtj7gabZmIRO5lUWEXiXzKLJeT4UaCWxAEgWeWi6wcDOiObb5ytsJe12SnY/DkUoE/fGPv8G2l+AdPLvDKejssHmyXl9ZbPLFU4PRkFsf3+P5KnXPTGS7uD3h6uYBhu2y2RqiyxP3TWTabI15d79Ad26hSGJr8uZMl/vxijW++tU8lHUOVwy9FGV1htTbAsD3OTGX4/Mky220DWRLZ7xm8tdO97caND+tqbcCxUhhAPDCdo2JOINymsVRKkox9cJETBAFb7RELxUT469aIjdaIxUKC+UKC1fqQUxPvFHW7nTGvb3XI6ApzxQTZuEp7bIaRNX2Db71d5atnKzwwm+XHa03UwwnZwA/oGx7nZrLstg0eXcgfFXUA9YFFJa1R7Zk33BH0Dou605MpLNfn7d0eXzpd4Wp9gCBCIEAyJpOLq2iKFAYX36R4jUQi95aosItEPmUEQWA+n7htLpyuypycSNEzHDZbY3710VleuNYkoclMZjW+fyWMQTk5keKfPLPIb31/jaeO5TlWSvD91ToTGY3PnSjRGJr8zo83uH8mQzwmM19IsNsZs90aoakif+/xOWpDE9vz+fOLByiSQAA8fbxIPqHy/764xX53TCEZo9o1OHE44bnTHiOJAk8tF1koxvH8cHL1tc0WjYH1/+tztNkcUUio7HbGbDRHGI53VMzlEuqHehtrjXCH7F7XYK0xZDKjc6yURBQFrtUHLJXCLtjAdHh5vUVraDGTi1NKxVgsJNjvGgwMj6Qm81vfX+M3nl1CU2RsL2Cl2mcurzObj/PKepvTUyku7Pd4bClPSnsniuV6Xt3Qcm8oQj0/XId2ejIMQX5pvcVyOYnjBby60ebLpyvsdQxKqdjRx3vwnsIwEoncm6LCLhL5FNJViURMvm0BNJOLh3tepTCO41cemua/vr7DfVMZXC/g1c0W1Z7JUjnFrz8xz//8x5dYKCSZzcVpDi0eW8jzzPEyraHFv3txg5HlUkxpfOlUhYO+yVZrxJu7Pb523yRj2+PLZya4cjDk5fUWluMRVyUeXcjRHtn82YUqMVnk0n6f6ZxOIamyWgtDkcspjSeWCkzldFwfXlpvcbna+8ifF9fzeXG9Rc+wMVz/6M5cOfXR7pUd9Ex8P2CrNSYXV1gup466jtutMRMZHdMJo1Cu1YYslZKcnEgfrfhqDi3WGkPmCzr/6vtr/PoTc6iyxNhxeXWjRVKV+cxCnu9eqpHUZNKaQlZX3helstcNJ2APeubR3biwU9c/Kup2O2M2WyM+d7zIc1dq3D+TYbU+CO8wZqJCLhL5tIkKu0jkU6qUijGyXAzbu+XzHpnPc6U+JK3JiKLA08dL/KdXt/nCqQqtoU0urlAfWMQUic+dKPF/fvcKUxkdWRS5UhvypTMT/L0nFxjbPi9da/Gjqw3ahs3Ty0XiioxAwAvXmszm4lyu9jg7neZvPDJDtWew2zWodg2GlssXTlU4v9tjrzPize0uoiBwopKiPbLZboXduxOVFKcn08wX4my3xvzZhepth0WCIGC7FU60vr3XY7EY54HZ3PuGDD6snfaYq/UBlYzGcjl5w520as/AD4LD/a8eoiCwVEpSSsXY7Yxx/YDFQoK3d3ukYxL/7fU9nj5WIKnH6BkOvh9QG1rcP5tj5WBAZ2STjis8NJsl/Z7QZNfzkQ6PkdNa+Bqud+rOTKYRBIFa38TzfXRJ5O39Prbj8fBsjkv7fZ48VrzhY5qOIk4ikU8FIbiTMe+Rn6p+v08mk6HX65FORzseI6HL1XArwa0iLDzP53srdU5PpsnoMq9ttmmPHX75/kmeW2nwtXOTBEHAy+stnrtSQxYE/sYjszSHNoWkyrFSkgt7ff7swj7Hy0l6pkvmcKrVR+D+6Qw/vtbE831AYLmSZLmcoto1uLgfblZYrQ05PRl2tTpjh/2uwVfPVigkw4nanc6YyYxGSlOOhhTaI4uB6ZKIKTy2mL9hWrXaMzCd8D7eTE5nZLkMLfemGW8fxsB0OOiZtEY2TywV3vf4Wn1IY2hx7LCQW60NmMnpxNVwsKEztjEdD0kQeOFqg9bYYSan8/B8jnwixh+9tY/teiwWE6iSyOtbbSazce6fzlAfWjy+WDjqCkK4mmypmGCtMWK5nHzf8etBz0QUwu5mJa2R1hVqPZOR43LfZJr5YvKGt3WzDL5IJPLJ+Gl+/446dpHIp9zxcpJrtwkvliSR+2cyHPRMqj2LxxYL6LLEC2ttPrOY58fXGgiCwBPHivzNR+boWy7fensf1/NpHe6NPTOV5ktnJthoGxSTMdKaih+E99m+c+mAz58qs1wJjyyfX6nz2lZYcHzxdAVVlpjOxekbDkPLRQCWSwmeW6nz7QsHaIrIiUqKvumy1RohiuEQxrFyClWWyMZlfnClzisbLdbqQzaaI7K6ymIxwWIxgeP5dA6X239UpuNxrT5kZHkEwGcW8jc83hpavLXbZWS5PLFUoJBQubTfZ7GYOOrmVXsGluszn0/wJ29XaYxszs1kODOZIaZI/NFb+0xnNBRJZGR5bLfH5JMxZnI6uipRSKg3FHXXfx7vmy5pXcb1/BuKuv2ugShCIiaz1x2Tj6t4XgAEKKJwQ1HXNx1StxgSiUQi95aosItEPuVkSaSc0tjvGrd83kRGR5EFYrLAXtfk0cU8zaHFXndMOa1xYS+803a8nORvPzpHvW+z1RpSGxi8uduhNbQ4M5Xh6WMFdjpjRpZDb+zwlbMVcnGVf/3DdWp9i3I6xhdOllnZH/B7r20zMF0emsvx2GIegoDGwGIqq5PQFMopDU0R+dc/WufN7Q5TGY1KWmO1NqBvOhSTMc5NZ7haG9I3HURBYGA5BEFwtFbL8Xx2OwaLxQ8OIL4Z9zCLrjGwWC4n8YOASlo76go2BuE9Odv1ScZk7p/NYrneUYSKIoXvv2eEhVMQwB++sUt9YPLz5yaIKRII8OJaE1UUaI1t8kkVCIu22VycQkLF9vz3RZBstsYsFBI0hxb5uHrY7QyLur2ugSqHf+bfvnDAuaksmipxpdYnrSscK90Y79IcWJTTUXZdJPJpER3FfopER7GRW9ntjElpym0X3D93uca56Qym62M4Hm/tdHlsMU+9bzGV05jOxrFdn7d2Ojy3UuPRhTyW47PfM5nKatw/m2W9MWSvY5DRVVzP59kTJVwv4I3tNnpMxrQ9DMcjqUnstExOT6Y5N5NBUyTWmwN+cKXJZ5cLWG6AFwSkYhLnd3uMbY9TEylOTaZ5e7eH6Xicnc5QTMY46Bm8udvlRDmFAHgBCAT0TZdjpQSeHxZ5tufjeuGXveun0zd+FQzYaRsIAkxn9TAOxXIZ2y6VlEZraDGyPXJxlbgqsdkKp2PHtkt9YL1vA8VWa4QoCIwth999eYv/8YsnWKkNKSRkLu4NUBQBWRDJJ1SmsjqG7VEfmHzt3CR7nTEZXT3KmbturTGkkFAxHY/O2Dk6at/tjNEViUIyxtXagEvVPhNpDcvxkCQBxwv43InS0bF8EARsNN/ZOBGJRO6Mn+b376iw+xSJCrvI7aweZre9+y7ae7mez3NX6jwwnUESBXbaBtvtMY8vFbhU7fHYQp6kptAzHF7daHKlOuTpE0U0WWJoudiuT8902G2PkQSBlP7/tXdnsXGlWYLf//fGvi9cgovWoJaUcidTWV1dWd3VJap6utuYqWmImRjAhm3Akl786iTyrfvFMgU/+kVMGH7yGCkS8PTMYKbbYlbX0rVKZGZWbtoiKIriHsuNfb33+iEYkaJEilSKopjU+QEEgYhg8CODX/Dc833fOTbsqso7x9qxW1XiKwU8DisWVeGz2TSpQgXdAJdN5UCbh4jfiaoofPz1Ep1+ByGPA61Qpd1r575Wolips5ipcKLHx0sRP8v5Cu0eBz6XFcMw+d10irDbhs2qUtdN3HYrPoeVQx2NvWtWi4JVVdbdc3gvWaRmGBxq+6a7hG6Y3FnOE3DZyFfqdPodrY4PX803Tp9qxRqZUo1DD2UFU4UqhmFwezHH//Wbad7/Vy/x9WKOVKFKqVLnzYMhMqUapgk/PNrBP99cZilb4q9f6WEpX6HL76RY1ddkG2dTRTp8DmaSBQyTVlA3myricVgJe+wk8xV+G0tQ1016gi6SxSonu/yU6jovdX3z3jCTLNAbdGG1yOKNEM+T7LETQnwrRzu93F7OPfYxVovKm/tDxBMFcpVGUNHus/P5nMbJHj+/iSfRDZOAy8Zr+0JEAg6+nMtQqDT2ezltFgZPRPjzY53ohkld18lVa/yHT+b4ej6Hw6Zisyg4bSqv9Ab4ycluDrd5sFstxJYLVOsGiqLw3/7JQbr8Tpa0Eg5r40DFiS4/3+/r4H/5V8fp6/Dy5UIWr8NKua5T0w0OtXv4d28f4GCbB4ui8KPjnbxztJ3j3Y3aeMlCBZtFfSSom9dK3FnOEQk4Hgl8f3MngaqAx2HhSKe3FdTdXspxNOJlJVehWNMfCeqgEdjdWszz76/d4+3DYb6cz5Ir1enyO3jnWAfFqk6+Uuf0iQixlTzlqk53wE2n30m6UCHgsuGwrn2bruoG2XKNVKHaCuruJYv4nI2gLleucWMxS3wlj9dpo1zX+dGxTu6mihx9qHWabpgS1Amxx0jGbg+RjJ3YimK1zkqu8tim9wBfzGVw2VRqhknYbefL+Qwum4V9IRd3Vgr86Hgn0Mj6/NOXCxxq9xBw2gm5bRSrOq/vD5Iu1vgPn96n3eOgWKsTcNo52uklX9UpVXUifgcLmRJtXgemaaKg8PMbyzhsCgG3g6DbhsduJeiysZgt43NaSeQr9AZdHGr3Yreq/PG+Rqmm47ZZVg9IuDje5SdbqvL76TSv9fqJrNZrK1V15rQSbruFnqCL5VyZbKlOd8CJ56EDBHNaielEnmOdvkf2oN1NFOjwOdBKNWwWZU0dvGq9sTcvtpInXahybTrNgTYX/7Z/H1/PZ7FaVA63u1nKVqjUDU50+9kfdvPRH2bIlXX+pz+L8ofpFMciXtLF2pps3WKmjMOmcv1uisETkVZQF3DZCLht5Ms1/tNn85TrOq/0BvA6bNhUBZfdQqpY49Xeb+rgpQtVTCC8xYLMQohnRzJ2QohvzW234rJbSOQfX7z4ld4AS9nG5vxsuc6BNg/Zcp1koUqX38kn99IAHGzz8GdHO/nyfhZMk1yljtWi8vVClrDHzn/zag+5Sp0TET/JYpVf30ngtKocjXhx2Cx873AbFkXhxkKOX99J0BV0sj/swWlVMU0oVGp8PpfhWJcPwzTxO23cS5eYnEmRL9cZOBjm9X1BarpBwGVDNwz++cYSy7kKbx0MMZMq8um9NHXdwGVvZN1M0+RnN5ZIF6oc6fSuCepmU0Viq63FjnQ8GtTNaSWCbhsruQpOq0qlZjCdKDA1k+ZXt1e4fjdFyG3H77Qymy7y2n4///r13kYtPkXhaMTLneUC+8NuvE4r+8NufhdPkCxUOXMyQl03yJaqBN2PBlyZUpVbSzn6D4RQFIW7iQIBtw2/y8rvYgn+30/m+MHRdrr9Ljx2Kw6rSk/IxXSiuKa9GUC6WJWgTog9SDJ2e4hk7MSTmE4U6A44121u31Su6fx+OslLXT4Ms7G0eD9dYl/IRbmqE/Y6OLzaK/WzWY3//Md5In4nbrsVwzQaZUyCLpayZb6Y0zjZHWAxV0YrVvDYbYQ8jTIcQbedoNuGYcL9VJFMqYrDplJdPTzhd9qILeeJ+B10B10kC1XqdYNyzeBkr58uvwubRSFfqa8eErFiVVUcVhWLqrKQKWFRFTp9DgwTfE4bYY+dQqVOIl/FY1ep6AZ1HboCDiyqwly6tCaraZomN5dy1OoGhapO2NPITAbddqyqQsBla7X7+m08wRf3tUb2sDtIb9DJH2c1Xt0f4JMZjZ+83EVsJc+xiA+rReX//t1dIj4nr+wLcj9d5Ad97RRrjeXl9tW+sAtaidl0kbDHwZFOL9OJAm1eO/PpEnNaEbfdxp9Ew/z6ToJK3eCtg2FW8hV8TiuLmTKv7w+2fhbdMJlNFdddPhZC7Lzt/P8txYuEeEEdbvdwYzG7ZjP9w5w2Cye6/cRX8uwLuen0OdB1g+VsmU6/k9lUgYCrESS9cSBEyGPns/saIZeddq+DumkQcNp552gHJ3sCfDKT4i9PdnF9RsNtUzFM6PQ7aPM6ONH9zTgWMlECppkAACAASURBVCW+mMvSHXDgsllZzpV5+1AbX85n0Eo1OrwOAi4bJiaLmQohl53j3UFqdYMjnT5m0wVmEkXKqorXZeWVHj+/n04zly7S6XPSc7CRhXPbLVhUWMlXsVsVQm4HDquF2EoOn8PG/XSxNaZCpY7VopDI1xsHDlSIrB5u0A2TTKmx7+3Te2liyzkOtHs41O4j5LLy2WyaaIePP0yn+ekbPThtFkqrQeE//nGeOa3Mnx3roDvgwGlTsVlVUto3JVqqdYMv5jO8eSCERVGIr+TRDYNr0yn6OrzsDzfq9c1rJb64n2HgUJhkoUJP0MknMxoDh0JrXtd7qSIHw9+uULMQYneTjN0eIhk78aSqdYN7qSJHOh9f7uLGQhYARWlkpua1Russu1Ulla/yvWgbLnsj8/fprEYyXyHoslHTDXLleuu+W0tZEvkqZ05E+GIhS0/ASb6i43daV/e9udn/QMDxh+kkWrHGkU5vqy5cpa5TqNS5uZhlPlMG06SmQ7Tdw1+91t2q+WaaJreXckzdS6Og8BcvdeJz2riznGU5WyFbrtMddDGwejI1V66TzFeYmtHo8Ns5HvHjslvIlWssZ8us5CqoqsJbB0NY1MZY3A4LYbcdi6ownShwd6XAbKpAtNNLd9BFh9fJZ/c1rKrCbLrImRMRwl4HP7+5zNsHg/zsZoJrMyn+9Ws9DBwKc2c5x5HVAw7xlUaP2Wrd4LP7aQ61ecmWa+RKNZZzZbr8Ll7dF2ByJo3LbsFls/Czr5Y50uXhR8cjQKN48kyySP/BtYFd87mFELuDlDsR65LATnwbWrFKuWa0mshv5PrdFD1BJ9lyHYfVwmKmRJvXTqGsk6vUeedIe6vW2s++XsLjtFIo67jtFqq6zss9Adq8Dn55c5lUscoPj3Zw/W6a411eZpJFDMPE67RRqjV62/YEnVhVlUypyif3GsHLa71BlnIVHBaVl3v9OGwWPr+fYfJumthKDlVV+OtXujnU7qGqN9qJeRwWbsznmdOKWFUVj8PC3VSBbp+bXLWGw6oSctvYF3JjAkGXnXylxnKuQshtoyvgZEEr43FYORrxPfJ7mdNKFCs1ilWdxUyZXKnGW4cbge5KrsJSpsRyrsK+kJt9YTf5co1f3V7hWMSPbugsZir89z84zEquglVVCHnsLOfKOG0WnFYL8UQem0XFpqr88tYyYY+NaKcPu0VlMVvmQNjNvpCbL+Y0PrmX5r/7/uHW2H4fT/JybwDvA3sIV3IV7FZ103qGQoidI4GdWJcEduLbmk0VCbq/2SO2nmK1zhfzWfaHXNTqJsVanQWtzLGIh/upMooKbx/+pofqP36+wLGIl4pu4rJZKNUafVp9Thv/5Y/z5Ct1Tvb4ubWY43iXj/lMGbfNwuEOLyG3jfvpRqeMroATj93KZ7MaM6kiL/f4mE2XuLWU53Cbu3Xw4W6iyKezKW4t5TjS2ehF63faQIEOr5OqrqMVKyiKymv7grR5HSg09hHarSqzqSIzySLdQSdv7AsRcNtYzpaZupfmWMT3SIYrka+gFatEfE6mkwVShQqLWpmBQ+HVgyM2bizlcKgWDrZ5+H5fmJlUicm7Kf62v5dP7jV+nrcPhznY5nkkW9cbcnE3UcTrsPDPN5aJrRT4q1e6OBrxNYK/bBlFUejwNU4Uf/jLOH/1ahf7w43lW61Y5c5KnrcOrm2BJn1hhdh9JLAT65LATjyNm4s5jnZ613Q4eNhipsycVqQn4AIFcuU6dxMF3jwQ4o9zGvuCjVIj0Ch0/OmsRrvXgUlj2RdMDrZ5cNos/DaWoFTV2Rd08en9DJ0+O3eTJQzTINruwWGzYJiN5cRyTcfjsFLTDea0xuGNAyEPt5Zy7A+76Am6uZ8uMpcuUazV+firJbxOK8e7fLR7HXjsVkDBME2y5RqLWqlxKMNtx6oo+FfLqLxxIITPaaVY1YFGz9WBg0Fslm8OmBQqdVZyZeqGic2iMpMqUKzoVOo6vUEPDouCx2lhXivjtFowgIi/cSDDZbOwmC0TdNvIl2rcWMzzb97sZU4r0eF1YLeqVGo699MlTEwsqsKtpRy9QRdvR9taZVXShSqlmk5PsFHG5cq1exzp9K1Zcr12N8WxTh8B9zfBerVusJgpc6BN9tcJsZtIYCfWJYGdeBqmaXJrKc/xrkeXGx90czFL3Wh0dLBbFEq1OnNahRNdPj65l+a1/UHcNivpYpV8pc70Sh6/24bLZiFTqgON/XCKAp/cS2OzKLzU5SdTqnGk08ed5TzpYpU/PdK+ZgkxU6yRKFQawUm2RLlm4LJZmE0WqBoGPzzSwdGIr1V8+P/5/V2+nM9wqM1L72ptu6pu4LBaME2TO0s57mtlfA4LyWKVv3mtm1rdxDBNHFYLdxOFVuYwW66tBl2Nkilhj52Ay8ZSpoxVVSjVdY5FfDisFr6cz9AVcJIr1bmxlGPwRISDq4HUr2NJXu0JMDmTIlWs8uPjnThsFj65l24FaarSyD5aLNDmcbCYLdMdcLUOl+QrdRK5SutE61fzGWaSBU50B1q35co1vlrI8r0HMqjQyAQebves23VDCPH8SGAn1iWBnXha+UqddKG65gDDw0zT5PO5DP7VrgZOq0q5ZlCu6fhdNmZTRV7dFyTosqGqCsvZMrPpEv7VzgiJXAXdhJM9fgzD5F9uJ/A4LbR5HOTKdfaHXcxrZW4uZfnLk104bBbmtRJ1o/FWVa3rrOQqTCcKBJw2DrS5yVfq2CwKx7v8a+q/LWaK/MOn8xTKdSxWhTf3hWjzOnDaG2VY7BaVT2cbBY6XsuXVOnlWYssFjkS8HO304XNa0Uo1SlUdl00FRcHnsJIsVClW6sRW8vQfDPH5/QzZco3DHW5uLORZyVU4278Px2o5mfvpIgYmxYpO0GXj8/kMp1+KcD9d5J0jHaiqwr1UgWvTaY53+ejr8PCrOwlOdPkIuu34nDYqdZ3ZVLG1ZLuSq/CLW8u8vi/IkU5vK2CbmklzqN3zSJ06OTQhxO4kgZ1YlwR2YjssZcvYLOpji9dmyzXuJYutWm413aRQqa22wqrhc1rXBBAzyQKpQhWX3ULE5yBZqGKYcCzio6Yb/MvtxGqXCQvL2Qpep5VCtc7UTJozJyIcWa33Bo2l0IVMCZ/Tyo2FHPNamZ+8HOHmUhZdh3afA7ul0QtWURQiPgef3c+QzpdJl2q0e+z4PQ4SuTIBlx2HVSXotpEsVBrBo6lwotvPSq5MbCWP32mjN+hqBYOFqs4f72toxSqGAX/9aje/urOCqihkSzVcNpU5rcTfvNZL2GPHNE3iK3luLOYoV3VUFfJlnZ/296IbJjXdxGZRuLOcY04r8efHOgm4bHw1n8VmUVBVlSOdXgzD5MZijpM9jbmdK9f49F6adq8Du83S2jdXqup8MpvmT/vaH3ldvQ7rIx02hBDPn9SxE0I8MxG/k9hKHo/DgsO6fvFiv9NG0G0jU2z0h7VbG8FJfKVA/8EQf7yfwee00eFrFNc92OZp1HvTTRazFTp8DjLFKtemU7T7HHQHnUzNpAm77XQFnIQ8dvaF3RyP+PivXyzSE3LjsDWK6rrs1lbGKuJ3kSnVGL8+S2/QRbmukypU6A25iHY0HrOcq9AdcGIYBjXDZCFbYblQ5c39Idx2C5Vaow5dxO/CabWQLFT4bDbNgTY33zvchlaqsS/sRlEabdZSxSrlqo7NovIXJzuZmklzazHHyz0BXtvn5+c3ErzU7UcrVtGKVRRFoVwziHZ4WciU6PQ58a8WM/58TsNuUVnOVVAVhX/zxj5M0+SrhSx2q4rbYSHgagTYNxZzre4RNd3g9lIOVVWxW1UOP1BIuXl45GGFSp2I//Enn4UQ332SsdtDJGMnttNmxYuhceDCNE08DiuG2djsf2Mhx4+OdzDx9RI/Pt6JfXUpciVX5tp0GrtNwWZRsVsaJTeCbjs9QRf5Sp3f3kkQCTiwKI0sms3aeNzoL+P85ckIrx/45nDAYqZMqaZjmiZ2i8Kv7iRpc9sp13XylTpeh40On53vHW5rHQhpdM5oFB2eSRZQUOg/GERRFIpVneVMiXLdwDShbhj0HwzT7nUwkyxQqNRx263kK3VUBfaH3Fy5fo9cWedHxzv4aiHLSrbMvrCHv3ylq7U/MJGvkK/UuTad4qevd/PLOwn+/Fgnv59OohsmHT4nqgLHuxpL018vZjke8TGTaoyzr8PLneUc+8PuVqD91XyWmq4T9jio1I1WIFetG/x+OskPj3aseZ1KVZ10sdraxyeE2F1kKVasSwI7sZ0q9cbpzMeVxtCNxiEEFAVFAZuqYrcqfDGXoa/Dy7/cWeHPV4vlhj2NZc8bq9mokMdOsapjVRXcdisdPgfpYpVPZtK0+xzYVIVcRQdMXt8X4N//fpbjXV5AQTdN2jwO3KuFjx02lS6/k09nNQzTpCvgZCZZRNdNynWd13qDRFbr9FXrBvFEHodVZV4rk8qXCbrtqKpCb9CNbprohkldN7ixkMPnsvLG/iDJfIXYSoFOnwNFget30xzp9OJ2WAk4bcRWcmRLNb5/pAPL6l63sNfOUqbMzaUcr+8LElvONQ5WlHWy5RoDB0Os5CocjfgwjEam7mS3n9l0EYXGsvJytkK7z9EKFG8v5VAUqNQMPA4rvSFXq3jzF3MZwh4bPcG1eyRlb50Qu5sEdmJdEtiJ7ZYqVKnpxmOX8NKFKuliFauqUFwtLtztd5IsVGn3Org+k+bHL3WuefxsuoiqKuwPupnPlHDbLQTdjZOmC1qJ39xJUKrXafc4qekGBhBy2/h0VuP0iU5e7gluMJpGr9lbyzlOdvup6QY13eTL+QxOq8qPT3RhWc3eTScKuGwqXy9kWMw0lof3hdz4XI09dQuZEsWqzldzGaYTBWqGQafXgdWikinVODuwH61U5Uinj3/4dI6abvKTlyON2nmrPrmXpm4YJPNVuoNObi3keHVfkEK1vhrAlTgW8aEbJjcWG0GdoijEVvKYJrjsFtw2C6HV/Y6zqSIWFXJlnYDLRr5Sb2XrdMPkV7dX+NHxzkd+JxLYCbG7SWAn1iWBnXgWZlNFQh77mtIjD2ssa4KqKFTqOoYJbV4H1bqBbpjMZ0qcOvRNodx5rUQyXwGgO+jk09kMNouCRVFIFarkynUsKgTddl7bF8RqUajrJhG/k//82Tz7Qy76D4U3GE3jdO/vYkkOt7mxWS0caHMzvZLnN7EEh9o8/OBoB/fTRRa0MiGPnXavnZlEgcVsha6AE6dNJZFvBKvZcpU/3s+gmCZdQRfJfJXBkxHKNYOgy85StsT0SoG3+8L0dXxTKqZc01nQSkzeS/Nyj5/fxJL81Svd+JxWkvlGwHw04qOuG9xaynOiu1GqZU4rNYomW1QcVpXO1aB6JVfBxEQr1lCVRh/fNo+j1a7t64UsHruFAw/st4NGZ4w2jx2nbf39kkKI508CO7EuCezEs3Jjdd/X4+qf3VzM4bCqWFSFmt6o96YbJj6njTmtiGk2Dl00y5bcSxUpVxvtyVx2lXiigNdu5Z2jHYQ8dr5eyFCu6pTrBsciPkygUjfo9DXakjltFn7w0F6yB+mGye/iSRw2lXaPo1Xj7Rc3l5i8p/HDI+2cOtxGuaYTX8ljt6osZSrc1xrtzQ61u1nMVKjUDd452k6xXOOfvlri5Z4AumlS1xtLtjcWMvxJXzvvPDSWqZk0M8k87V4H+arOK91+9rd5+HIug92qcnT1RPDtpRwdPgeFit76vbR57ARW25xB4wSsVqyhGyYOq4rNqrZ66EKjBM0vbj2arctX6sylS5vWJhRCPF8S2H0HTExMMDg4uOXHX7p0iWvXrhGNRtE0DYCRkRGCwY2XnB4mgZ14VgzD5Pby44sXV+o6c+lSowiwRUU3Ghmuea3E4XYPt5dyBFw2ekPf7P/6w3QSrVDB57JzsjtAtlwjW661liQ/mUljsyqkizXe2B9cLatSp8Pn4JN7abLlGmdOdD22W8aXcxmShQpuu5Wgu5Gd8zut/MdP51nMljka8XKwzYNhmLR5HaiKwj9+Pk++onO0y8fhNg+f3deo6gY/faOX5VyFYlUnXahyY1FjKVvljf1BDrZ5OBrxUarqfDmvsZgpo5smpw6H+eWNBH/S18Zcuki2XONEd4CabjCbKhLt8NDmdeBz2ljOldENk3LN4PBqIFrTDe4mCkQCTnLlOqVq42CIx2FptYC7s5xDVRR8ThuFSr31s7sdlla3CiHE7iWB3S534cIFJiYmiMVimz5W0zQGBgYYHh7m/PnzrdunpqY4ffo0H3/8Mf39/Vv6vhLYiWepmTV6XPHiRL6Crhtky/XVzJzJ8YiPm0t5TnT7mddKOKwqLnuj6LDLbqFQ0Yn4neTKNewWFcM0yZTqrSDyd7EEbV4H99MlfnCknWK1Tq5cp93rIL6SYyZZ4kfHO3BvsFRcqetcm04RX8kTcNl5dV8AgJ6gi0pN5/pMGgXo8DtI5hslSv7ipQjVusEX9zXua0UOhD38SbSN+1oJi6KgqnB7Mc+n91KcirajAEu5EkvZCmF341CIzaryp31t3FzM8ePjHZgo/Dae5PSJCOWazkyy+EigfHMxi6IoHIs0bjdNk68Xcpzo9nF7OU/QbcNuaSwT93V4uJ8uoRsmv59O8vahMO0+x2P7/QohdicJ7HYhTdOYmJjg4sWLTE1NEY1GtxTYDQwM8NZbb3H58uVH7hsdHWV4eJjp6ektZe4ksBPP2mKmjGP1ROtG4it5fE4bxVqdctVAUeBA2M2cVmJ/yM3vYgk6A85WKZVmwGizNGqy5ct1nDaVfKXe2vD/85vLHGxzM71S5C9e6iBbqqOVGoczFjIl4isF3jwQpOOB7FQiV+aL+Sw2VaU76MSiKixqZQrVOj8+EWk9rlit87t4kly5hlVV6fQ5qOkmkYCDa/EUNcMk7LbhcTS6XBTKdb5ayPLFfIajnV5++kYviUJ1ddmzSK5cp83j4JV9ARTgXrrIy90Bfj+d4J0jHdQNk3upYit4a0rlK9xYzPH9vrbWkvftpRyH2j3MpUuEPXY+uZfG52x09Ai5bXQHXCxoJUo1nZe6Zc4L8V0lgd0uomkahw8fJhqNMjg4yIULF+jr69tSYDc+Ps7Q0BCxWIxoNLruY0KhEO++++66gd/DJLATO+HOcp4DYTd2q7rhY24u5vC7rNTqBqWagcdhYSnbWGY8dShMPFFodHNY3dC/nCujoJAr1+gJuphNFQm6bZRrRitD+E9fLnKyy08skedHxzvJlmsk81XavHZS+So3F3O4bCr7wm4Ws2WcVguv7w+2TsFCY8/ZraUsi5ky0Q4PS5kKLpuFTr+TL+cz1OoGboeFbKnGl/MZXt8f5qdv9pKv1JnXimRLdaq6Qcht4zd3krzU7WM2VeRop5eA20Ffh4fYSp7PZzXa/U4WtBJ/81o3dxNF/C4b7V4H99NFjkYeXdL+/75a5PRLkdZ4v17IYhgmJo3g06I2MnlL2cqaAsQ/v7nMnx3teOxytBBid9vO/98bvzOLLQkGg6TTaSYnJxkZGdkwQFvPxYsXiUajj/2awcFBrly5sqXnq1Qqaz6Lva1SqfB3f/d3O/56H+n0Ek/kH/uYA2E31bpBVW9s9q/pBm/uD9EbcpMt1enr8HI3WaCuGwB0+pyUqjqdfifTiQJHOr2s5KrYrY1eswA/ORnhs/saB9tc/C6exL/a2SKRqxD22uk/GEI3Tb5eyBJt9xL22LmXKjKdKHB39SORq2BVFZazFX4bS/FSl49Th8MUqzpnTnbx09XervmyzjtHO3m5x8+v7yRYypY5GPZQqunYLAr/8dN5vhcNcyDs5o39IUo1g4VMicVMmXxF529e78Vla5Qq+cXNBCv5Mh6HhTmttG5Q99msRofX0Rrv5EwKVVF4uTeA3ary9uE2XBb4Xy/+bzhVo/V1c+ki7T6HBHV70POa3+L52M7/3xLYPSeapjE1NbXp/rlTp061lnk3I4Hdi6VSqfD3f//3z+X1PtTmYTpR2PB+l92yWo6j0QmippsYpklv0MVyrkxNN1b33jU6VwAcaHMzly4RbfdweznPsYgXrdjIkDVbc/3k5QifzWap1nT+y+cLrOQqlGs6v76d4Kv5DG0eBx67hT/Oahxsc3O43cPhdg+H2j20+xzUVzs9/A8/OMz3o2E+m8vwj18scCzixWZR+HxOw6aqnIqG2R92YxgmXoeVcqXOz28t47Nb+fx+hh8cacdps+Bx2Hip2887Rzs4HvHyXz9foFCuYZgmiXyFl3oCHGhrdIy4sdgoLLyQKWEYjfZodxMFfn0nwUKmzNGIj8PtHtq8djp9To53+bibKHAg7GY2VaTdpfC//x+j+B9YBY+tFHhpnUBRfPc9z/ktdp4EdnvA9evXAQiHN67FBbSyeVevXn3mYxJiq5w2Cz6nleVcecPHRPxOEvkKB8JuLArcWWlk+Y50ermznEdRlFZw13S43c1v40mqdYM/TKfQjcaJ0M/nMnw1n2FeK/Nqb4BSzeBA2EW2VMVutXCyx09P0MVr+4P86KUIr+wL8LMby0BjD9+d5Tz5cqOYb3fAtToOH4oJdqvK53MakzNpCmWd3pCLl3sCHIv48Dit+J1WphMFkrkqi7kyAZcNRVEIuOyEH9hrmC7WeedoO+0+B1e/WqQ35OZIpxfdaCxFl2sGpaqOVqjx61iCYrW++jN7eKXXj9dhpVo3WM6W2R92ky3XsFsbtewq9UY/W7NWan2/5WyZgNuG1SJv40KIb8g7wnMyNTUFQF9f32Mf1zw00Xy8ELtFu9dBqaq3ApT1HOn0MpsqEfY4cFhVpmZS3E0WURWFX9xcZjZdAhN+cXOZu4kCy7kK/QeCuOwWjnR66fQ7OdkT4EinF4uq0hty0dfp5c0DAb6Yy3I/XcKqKhxs87A/7ObWapDYE3RxstvP//mrOFqxypFOL12Bbw5WVOo6t5fzDJ6MsC/k5qv5HLPpIjZL47mauvxOSjWdEz0BXukNcO1uiqMRHz840o7dohJbyTObKhJbyWNVFfaHPXQHXKQKVUpVnatfLZLIV2nzOvmL4x2EPXacdgs/PNpBm9eBVqxyaymHRVUwTZM7y3mOdDYycIuZMj1BF3eTRQ61eVjOVdFzydbYbi/lOS7ZOiHEQzYuJS+eqWSy8Qa92WnXZkYvlUpt+pzNJa2FhYU1tzscDhwOx7cZptjFstnsms/PQ8gGX80scrRz4+LFXrXGYqKAy27FbtYwKzrdPgcuVErFPD1BF16LhUy+0eieWh1rvUq6pFPVDTp8DrLFWiMwvKPhc1ip6CavdNhYzlW4NbtEveyh0+8iZNP5+ed3CbhseB02/vaVMD+7MYdxKNw6yVuq6sxpRY50+vh6ZgmHVeXVThvxRIGwzc7UnTmi7R7upRvZMZ/dgparcXsxz//8zj7mtSL/8IcVBg6G6HDZmdfyfDarUa2bHOn08NVClh8f7yRTKTG3pPG3A/uBGrlcDa8KNlXnl18mcFpVjnT6sOg6VEv8p+tz7As6WU7qLGbLdAecaFoGLVPAo1SplBpL39lsllS+gl4tUi3ZqZbW/bWL77jdML/FzsnlGhel23GeVQK756RZhHg7H1+r1QB4++23v9WYxHfT/v37n/cQxGP8j9v8fPJ6v1jk9X6xNP+PPw0J7J6TrWTgnvTxhw4dIhaLYbPZ1mRPJGMnhBBC7F6maZLL5ejp6Xnq55LA7jnZasbuSVqKqar6ROVWhBBCCLE7BAKBbXkeOTyxyz3pkq0QQgghXlwS2D0nT5KJg83LogghhBBC7NnALh6PEwqFUBRlWz42K0sixHfVmTNntlQAW+y8S5cuMTQ0xPDwMBcuXODChQuSxRcyZ8Vj7dk9dtFolA8//HDbnu9JM2ybaWbgNnuTbh6a2O7vLwQ0LoAmJia21ItY7BxN0xgYGGB4eJixsbHW7VNTUxw+fJiPP/540641Ym+SOSs2s2cDO4CzZ88+7yFsaGBgAIBYLPbYxzUDv7feeuuZj0m8eC5fvrxpv2Kx806fPs3g4CDnz59fc3t/fz8jIyOcPn2a6elpueB7AcmcFZvZs0uxu10zUNusjEk8Hgc271AhxLcxPj7OhQsXNrx/amqKoaEh+vr6CIVCDAwMcOHChdbfpdh+4+PjTE1NMTw8vO79zWBvo/vF3iZzVmzKFNsOMKPR6KaPCwaDZn9//2Mfc/78eRMwY7HYdg1PCNM0TXNycvKxf1tjY2Pm4ODgmvuvXr1qRqNREzDff//9nRrqC6W/v3/T94+zZ8+awWBwh0YkdguZs2IrJGP3HL377rub9oC9cuUK/f39knYX2+6jjz7a8G9ramqKy5cvc/Xq1TX3Dw4OEovF6O/v59KlS5I12maapjE1NbXp/rlTp06haZpsoH/ByJwVWyGB3XM0MjICwOjo6Lr3T01NoWla63FCbKfR0dENl3QuXrz42M3ZzYNJly5dkiWebXT9+nVg8/JGzX/cV69efeZjEruHzFmxFRLYbbPmFXQ8Ht908gSDQS5fvszw8PC6p2PPnTvH+fPnGRwcfCZjFS+u5kXDu++++8h9zb/bx2WJ+/v7W1klOZ23fZoZ/M321DYPTWyW8Rd7h8xZsVUS2G2DgYGB1kbVM2fOtG5v3tbX18fQ0NC6X3v+/Hk+/PBDBgYGGB8fby3FnDlzhsHBQZmA4pm4fPkyg4OD656qnJiY4L333tv0OZoHgGQ5cPskk0lg8/JGzYzek/acFt9dMmfFVklgtw0mJyeJxWKk02lM01zzkU6nicVia2pRPezs2bOtsiejo6Ncv36dsbExWYIVz8yVK1c2vNiIxWIMDQ1teH9TM6skBXO3z5P+LuV3/+KQObs3aJrG0NDQt2qgsNUM/Z6uY/dds5vr7om9Y2JiYsMlHfjmTX98fPyxz9O8GJFCudvnvXIJFAAADAxJREFUSTNwkrF7Mcic3Rvi8ThnzpwhHo8TjUbXZN4f3FfbvP9BT1K7UAI7IXYRTdM4d+5c6438SUxOTm7pDXtsbGzDJR1o1EdLpVJrthWsZyv7esST2eprLoWJdw+Zs2KrhoaGGBwcZGRkpPVajo+Pk0ql1hQjHxgYYHJy8lt/Hwns9rideNMR22OnruZGR0cfuzUgGo0+9n5gTamNxxVLFc+GLKXtDjJnxVYNDw+3groHffTRR4/c9rTzWwK7PWyn3nTE9tiJq7nmUs3TLvs3S/ScPXtW/k620ZNm4jYriyKeLZmzYqs0TVv3MOTExMSa12NqauqpXx8J7PawnUr7iqe3U1dzH3300VP/g9A0jYsXLxIMBlu1sYR40cicFU9io6Du4XJmExMTT71SJoHdHrWTaV/x9Hbqam58fPypi9qeO3cOTdOYnJyUvV7brJmB22xONg9NyO//+ZE5K57W5cuXH9kXee3aNU6dOvVUzyvlTvaojTpWPIu0r3h6O3E1Nz4+TjAYfKqC1+Pj461/NLL/cvsNDAwA35xe3Egz8GvWJRM7T+aseBqapjE+Pv7IaxuPx586+JbAbo/aybTvXhePx79VzaGNPjbrKtC00dVcW1vbt/o5Ll++vGG5hK2Ix+MMDQ21TuiJ7dcM1DYrY9I83bjVvyWxM2TOiq0aHR0lGAw+kliJx+NyeOK7KB6PMzAwsG1LoNFodNMrfHh2ad+9LhqNbuu+lK1cjTWv5h7OujYPxDyp5om4b7uko2kaAwMDjI2NSb3FZ6i/v59gMLhpO8LmfJfXYveQOSueRLOTyMM0TWt1oPm2JLB7DvZCoPCi2ek3xu2+mrty5cpTLemcPn2akZER+QexA959993WCcaNXLlyhf7+ftlGsYvInBVbNTExQTweZ3h4eM3tzb+TzS7sNiOB3XPyXQ8UxLO13VdzY2Nja05CP4mhoSHee++9Db9e0zTZkL2NRkZGGB0dZXR0dN3febMZvLQc3F1kzoqtas7dh/9emq/J0/bylT12L4hnmfYV26t5NfdwJvXbXs01l3S20iT8YcPDw0SjUd5///0NH3Pu3Lknfl6xsWAwyOXLlxkeHl73ouvcuXOcP39e9kztIjJnxVbF4/HWIcaNMu6apj1V1k4CuxfAdr/piGdru6/mRkdHiUajT3xIZnx8fNPMkKZpUiT3GTh//jwffvghAwMDrddhamqKM2fOMDg4uO7hKPH8yJwVW9Wcuxut2jWDvc36/j6OBHYvgGed9hXb51lczX2bAqdTU1NcvXr1sQGEpmmMjo7Kycxn5OzZs61DEqOjo1y/fp2xsTFZgt1lZM6KJ9HW1kYwGNywrVsz4/pU27VMsafFYjETMKPR6Lr3AyZgxmKxHR6ZWM/7779vAub777+/7v3RaNQEzJGRkS09X/P1f5LXN51Om8FgsPW3sdnH1atXt/zcQuw1MmfFbiMZuz1uJ9K+Yvts99Xc+Pj4E/f93Whv10bkZKZ4kcmcFbuNYpqm+bwHIZ6dS5cucfHiRSYnJ9edzKOjo4yMjHD16lWZ7HtQX18fFy5ceOxGaiHE7iFzVjwtCeyE2KPi8Th9fX3EYjEJ2oX4DpA5K7aDLMUKsUddvnxZitgK8R0ic1ZsBwnshNijxsfHN9z3I4TYfWTOiu0gS7FC7EFTU1MMDAyQTqelwrwQ3wEyZ8V2kYydEHtQs9OI/IMQ4rtB5qzYLhLYCbEHXblyhaGhoec9DCHEFsmcFdtFlmKF2GM0TWNgYKDVtUAIsbvJnBXbSQI7IYQQQog9QpZihRBCCCH2CAnshBBCCCH2CAnshBBCCCH2CAnshBBih1y6dAlFUVofAwMDz3tIT2x4eHjNz3DmzJnnPSQhxAMksBNCiB00ODhILBYjFosxNjb2vIfzxD744IPW+KVRvRC7j/V5D0AIIXajeDzOyMgIqVSKeDzOe++9ty2BTDAY3NW9QDVNY3R0lGQySTwe59SpU2t+7mAw2Cqi29fXx9TU1PMaqhBiHRLYCSHEQ8bHxzl37hwff/wx/f39QCOIiUajnD179jmP7tlKpVIkk0nGx8eJx+PPezhCiCckS7FCCPGAiYkJhoaG+PDDD1tBHcCFCxc4d+7ccxzZzohGo4yMjHD16tXnPRQhxLcggZ0QQqyKx+OcOXOGs2fPPpKZi0ajaJrGxMTEcxrdztrNy8VCiI1JYCeEEKuavTo//PDDR+5r7iuTTJYQYjeTwE4IIYDR0VGmpqY4f/58K4h7kKZpaz4LIcRuJIGdEELQqM/24OeHpVKpNZ+FEGI3ksBOCPHCGx0dRdM0BgcHN9xbNjk5ucOjEkKIJyeBnRDihTcyMgJ8s8duPdevXwfkUIEQYneTOnZCiBfa1NRUq17bu++++9jHAbS1tW37GIaGhojH4639e7FYDE3TuHjxIkCrQPJ6NfTGx8e5du0a0Nj/l0qlGBkZ2VIA2vweU1NTRKNR+vr6SCaTfPDBB+vuMxRC7H4S2AkhXmgfffQR0MjEbRTMPNhd4cHadtvlwoULTE1NMTw8TDAYRNM0zp07x9jYGJqmEQqFGB8fxzTNNV83PDzMmTNnWhnH5lgHBgY4f/78mtvX+5lOnz7NBx988MhJ3+bzCiG+eySwE0K80MbHx4FGViwUCq37mAdPwr711lvbPobBwUEGBwf56KOPiMfjXLx4sVVyJRgM0t/fTzgcXvM1ExMT9PX1MTg4uOb2/v5+RkZGuHDhAqdOnVo3y9cM/kZGRtZtk9b8eiHEd4/ssRNCvNCay7BjY2NMT0+v+9EMnh6X1dsOzeBN07Q132dycvKRrNrY2BjDw8PrFkw+f/48AJcvX173+wwNDREMBh/b+3aj08FCiN1NAjshxAvrwaBocHCw1eD+4Y/m43aiT6ymaY89xNGUSqXQNI2xsbF1749Go+v2em32gH3cfkLgkQyhEOK7QZZihRAvrObeuWYAt54Hg7/33ntvR8a1lYMPH3744YYHKqDxM60X2DX3FA4MDDzdIIUQu5IEdkKIF1YymQR4ZJ/ag5pLoNFo9JkcnFjPVgK7YDDYCuqaPWybp2OBNadsH9QMZqVsixB7kwR2QogXVjPwedyyY/NwxW7ccxaPx1v77M6fP8+FCxdaAdvExMSa07xNzc4ZstQqxN4kgZ0Q4oXVDHL6+vrWvX9iYoJ4PE4wGGwdSNgtJiYmOHPmDP39/UxPT2/5UEc4HG7VuxNC7D1yeEII8cJqZq02CoqadeA++OCDHRvTVjQPWASDQT7++OMnOqnbXE5eb5lWCPHdJ4GdEOKF1czUrbcsGY/HmZiYoL+//7FlQZ6HZm/b8+fPbxjUPRy4jY+PMzU11ToA8nD5FCHE3iCBnRDihdU8NLHesmSzQG+zUPBu0jwksdESMrDuiVholGx5sITLRja7XwixO0lgJ4R4YfX39xMMBpmcnFxz++joKBMTE4yNje3YSdgn0TwgEYvF1r3/0qVLraC1mblLpVKt7N7Y2BjxeLx1MGQ9GxU3FkLsbhLYCSFeaCMjI1y5cqUVAE1MTDA8PMzY2NiOFCR+UDPLtlG2remDDz4gGo1y6dKlR06+jo+PEwwGW6d4m5m3ycnJVkA4ODjI2NgY586deyS4i8fjDA0Nrfn6zcYjhNg95FSsEOKFdv78eTRN4/Tp04TD4VYGbyfrvPX19a0Jnvr6+ggGg60A7GHBYJBYLMalS5c4d+4c0Wi0Nd4zZ860AtL333+fc+fOcfny5dZBkKazZ8+2+sp+9NFHRKNR2traSCaTa5afNU1rjSedTj+LH18IsY0U0zTN5z0IIYR4EVy6dIlr165t2Absu2Z0dJSxsTE5iCHELiJLsUIIIYQQe4QEdkIIIYQQe4QEdkIIIYQQe4QEdkIIIYQQe4QEdkIIIYQQe4QEdkIIIYQQe4QEdkIIsYPGx8dRFAVFURgYGHjew3liw8PDrfE3264JIXYPqWMnhBA7RNO0R/rS7mQh5O2wF34GIfYyCeyEEEIIIfYIWYoVQgghhNgjJLATQgghhNgjJLATQgghhNgjJLATQgghhNgjJLATQgghhNgjJLATQgghhNgjJLATQgghhNgjJLATQgghhNgj/n+RxjVW1mvEwwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot(data, c=\"C0\"):\n",
    "    f, ax = plt.subplots(1,1)\n",
    "\n",
    "    ax.plot(data[:100,:41,2].T, data[:100,:41,3].T, c=c, lw=.1)\n",
    "    \n",
    "    x_lim = np.pi\n",
    "    y_lim=10\n",
    "    ax.set_xlim(-x_lim, x_lim)\n",
    "    ax.set_ylim(-y_lim, y_lim)\n",
    "    ax.tick_params(direction='in')\n",
    "\n",
    "    \n",
    "    ax.set_xticks([-x_lim, -x_lim/2, 0, x_lim/2, x_lim])\n",
    "    ax.set_xticklabels([r\"$-\\pi$\", r\"$-\\pi/2$\", 0, r\"$\\pi/2$\", r\"$\\pi$\"])\n",
    "    ax.set_xlabel(r\"$\\theta$ [rad]\")\n",
    "    ax.set_ylabel(r\"$\\dot{\\theta}$ [rad/s]\")\n",
    "    \n",
    "    return f, ax\n",
    "\n",
    "f, ax = plot(expert, c=\"C0\")\n",
    "f.savefig(\"expert.pdf\",bbox_inches=\"tight\")\n",
    "\n",
    "f, ax = plot(bco, c=\"C0\")\n",
    "f.savefig(\"bco.pdf\",bbox_inches=\"tight\")\n",
    "\n",
    "f, ax = plot(mpc, c=\"C0\")\n",
    "f.savefig(\"mpc.pdf\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "bullet",
   "language": "python",
   "name": "bullet"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> pix/scripts/deepeq/plt.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "\n",
    "font = {'size'   : 16}\n",
    "\n",
    "matplotlib.style.use('default')\n",
    "matplotlib.rc('font', **font)\n",
    "rc('font',**{'family':'serif'})\n",
    "rc('text', usetex=True)\n",
    "matplotlib.rcParams[\"legend.fancybox\"] = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "learned = np.load(\"learned_sde.npy\")\n",
    "true = np.load(\"true_sde.npy\")\n",
    "dt = .1\n",
    "t = np.arange(0,true.shape[0]*dt, dt)\n",
    "\n",
    "\n",
    "f, ax = plt.subplots(figsize=(6,3))\n",
    "\n",
    "plt.plot(t, learned, c=\"C0\", lw=.25);\n",
    "plt.plot(t, true, c=\"C1\", lw=.25);\n",
    "\n",
    "plt.plot(0,0, c=\"C0\", alpha=1, label=\"Equilibrium NSDE\")\n",
    "plt.plot(0,0, c=\"C1\", alpha=1, label=\"True SDE\")\n",
    "\n",
    "\n",
    "handles,labels = ax.get_legend_handles_labels()\n",
    "plt.legend(handles,labels, bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',\n",
    "           ncol=2, mode=\"expand\", borderaxespad=0., edgecolor=\"black\")\n",
    "\n",
    "\n",
    "plt.ylabel(\"Value [-]\")\n",
    "plt.xlabel(\"Time [s]\")\n",
    "plt.xlim(0, 10)\n",
    "plt.ylim(-5,5)\n",
    "plt.xticks(np.arange(0,10.5,2.5))\n",
    "#plt.grid()\n",
    "\n",
    "ax.tick_params(direction='in')\n",
    "\n",
    "plt.tight_layout\n",
    "plt.savefig(\"dynamics_deepeq_nsde.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 700x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "trajectory = np.load(\"trajectory.npy\")\n",
    "density = np.load(\"density.npy\")\n",
    "\n",
    "f, ax = plt.subplots(figsize=(7,3))\n",
    "\n",
    "plt.imshow(np.log(np.repeat(density.reshape(1, -1), 2, 0).T+1e-9), \n",
    "          origin=\"lower\",\n",
    "          vmin=-5,vmax=0,\n",
    "          extent=(0, trajectory.shape[0]-1, -5, 5), alpha=.5, cmap=plt.cm.jet,)\n",
    "\n",
    "ax.plot(trajectory, marker=\"*\", ls=\"-\",lw=.8, c=\"black\");\n",
    "#plt.grid()\n",
    "ax.tick_params(direction='in')\n",
    "\n",
    "plt.xticks(np.arange(0,22,4));\n",
    "plt.yticks(np.arange(-4,6,2));\n",
    "plt.xlabel(\"Number of SVGD Steps [-]\")\n",
    "plt.ylabel(\"Value [-]\")\n",
    "\n",
    "ax.plot(0,0, marker=\"*\", ls=\"-\",lw=.8, c=\"black\", label=\"Particle Position\");\n",
    "handles,labels = ax.get_legend_handles_labels()\n",
    "plt.legend(handles,labels, bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',\n",
    "           ncol=2, mode=\"expand\", borderaxespad=0., edgecolor=\"black\")\n",
    "\n",
    "\n",
    "#legend\n",
    "cbar = plt.colorbar(aspect=10)\n",
    "cbar.ax.get_yaxis().labelpad = -1\n",
    "cbar.ax.get_yaxis().set_ticks([])\n",
    "cbar.set_label('Log-Likelihood', rotation=270)\n",
    "plt.tight_layout\n",
    "\n",
    "plt.savefig(\"svgd_deepeq_nsde.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> pix/scripts/node/plt.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "import pickle\n",
    "import os\n",
    "\n",
    "\n",
    "font = {'size'   : 16}\n",
    "\n",
    "matplotlib.style.use('default')\n",
    "matplotlib.rc('font', **font)\n",
    "rc('font',**{'family':'serif'})\n",
    "rc('text', usetex=True)\n",
    "matplotlib.rcParams[\"legend.fancybox\"] = False\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"dat/\"\n",
    "files = os.listdir(path)\n",
    "results = []\n",
    "for f in files:\n",
    "    with open(os.path.join(path, f), \"rb\") as input_file:\n",
    "        results.append(pickle.load(input_file))\n",
    "results = np.array(results).squeeze()*1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['dopri5_backward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'dopri5_forward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'euler_backward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'euler_forward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'implicit_euler_backward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'implicit_euler_forward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'implicit_euler_ift_backward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'implicit_euler_ift_backward_time_adjoint_inout_dim_1-512_CG.pkl',\n",
       " 'implicit_euler_ift_forward_time_adjoint_inout_dim_1-512.pkl',\n",
       " 'implicit_euler_ift_forward_time_adjoint_inout_dim_1-512_CG.pkl']"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Neural ODE Dimension [-]')"
      ]
     },
     "execution_count": 204,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#backward\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True, figsize=(8,3))\n",
    "\n",
    "\n",
    "ax2.plot(results[-3].mean(1), label=\"Backward Euler/ IFT\");\n",
    "ax2.fill_between(range(10), results[-3].mean(1)+results[-3].std(1),\n",
    "                            results[-3].mean(1)-results[-3].std(1), alpha=.1,);\n",
    "\n",
    "ax2.plot(results[-6].mean(1), label=\"Backward Euler/ adjoint\");\n",
    "ax2.fill_between(range(10), results[-6].mean(1)+results[-6].std(1),\n",
    "                            results[-6].mean(1)-results[-6].std(1), alpha=.1,);\n",
    "\n",
    "\n",
    "ax2.plot(results[2].mean(1), label=\"Forward Euler/ adjoint\");\n",
    "ax2.fill_between(range(10), results[2].mean(1)+results[2].std(1),\n",
    "                            results[2].mean(1)-results[2].std(1), alpha=.1,);\n",
    "\n",
    "\n",
    "\n",
    "ax.plot(0, label=\"Backward Euler/ IFT\");\n",
    "ax.plot(0, label=\"Backward Euler/ adjoint\");\n",
    "ax.plot(0, label=\"Forward Euler/ adjoint\");\n",
    "ax.plot(results[0].mean(1), label=\"DOPRI5/ adjoint\");\n",
    "\n",
    "ax.fill_between(range(10), results[0].mean(1)+results[0].std(1),\n",
    "                           results[0].mean(1)-results[0].std(1),\n",
    "                           color=\"C3\", alpha=.1,);\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax.set_ylim(.04*1000, 0.10*1000)  # outliers only\n",
    "ax2.set_ylim(0.0, .009*1000)  # most of the data\n",
    "\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax2.spines['top'].set_visible(False)\n",
    "ax.xaxis.tick_top()\n",
    "ax.tick_params(labeltop=False)  # don't put tick labels at the top\n",
    "ax2.xaxis.tick_bottom()\n",
    "d = .01  # how big to make the diagonal lines in axes coordinates\n",
    "# arguments to pass to plot, just so we don't keep repeating them\n",
    "kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal\n",
    "ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal\n",
    "\n",
    "kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes\n",
    "ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal\n",
    "ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal\n",
    "ax2.xaxis\n",
    "\n",
    "handles,labels = ax.get_legend_handles_labels()\n",
    "ax.legend(handles,labels, bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',\n",
    "           ncol=2, mode=\"expand\", borderaxespad=0., edgecolor=\"black\")\n",
    "\n",
    "ax.tick_params(axis=\"x\",length=0)\n",
    "\n",
    "ax.tick_params(direction='in')\n",
    "ax2.tick_params(direction='in')\n",
    "ax.set_xlim(0,9)\n",
    "\n",
    "ax.set_xticks(np.arange(0,10,1))\n",
    "ax2.set_yticks(np.arange(0,10,4))\n",
    "ax.set_yticks(np.arange(50,100,20))\n",
    "ax.set_xticklabels([\"$2^1$\",\"$2^2$\",\"$2^3$\",\"$2^4$\",\"$2^5$\",\"$2^6$\",\"$2^7$\",\"$2^8$\",\"$2^9$\",\"$2^{10}$\"]);\n",
    "\n",
    "ax2.set_ylabel(\"Time [ms]\")\n",
    "ax2.yaxis.set_label_coords(-.055, 1)\n",
    "\n",
    "ax2.set_xlabel(\"Neural ODE Dimension [-]\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Neural ODE Dimension [-]')"
      ]
     },
     "execution_count": 166,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAsMAAAF9CAYAAADhpGXaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdW3Ab15kv+j8AAiApSwQh25Ely5aaliXZk7ENUIk99sPeETB52G8pkqralceQyLxniOGpypmpPVVHAcbvE4B+TJ0aikje9kNCaGb2Pk5iWyScnYtkWSIkW7Yk2yLYpMQLbr3OQ6MbdxD36/9XhSIJNNCLQHfj66+/tZZBCCFARERERDSAjJ1uABERERFRpzAYJiIiIqKBxWCYiIiIiAYWg2EiIiIiGlgMhomIiIhoYDEYJiIiIqKBxWCYiIiIiAbWUKcb0GkPHz6ELMudbgYRERERlWGz2XDs2LGWvPZAB8MPHz7E1NQU9vf3O90UIiIiIipjeHgYoVCoJQHxQAfDsixjf38f//zP/4zTp093ujlEREREVODOnTv46U9/ClmWGQy3yunTp3Hu3LlON4OIiIiI2owd6IiIiIhoYDEYJiIiIqKBxWCYiIiIiAYWg2EiIiIiGlgMhomIiIhoYDEYJiIiIqKBxWCYiLqOLMuIRCKdbgYRUV14DOstDIapZ0QiEYTD4Z4/wEQiEbjdbjidTng8nk43pyzt/Q6Hw21f95UrV7C6utr29RLRwXgMO1g7j2G98nl0M066QRVNT08jEokgGo0CAFwuF2w2m/64LMuw2Wzw+XyQJKll7YhEIrh8+TJCoRCmpqawvLzcsnW1msPhQCAQgNvtRiwWq+m5brcb0Wi04uexuroKWZYBAEKIutoYjUYRCARw5coVSJKEtbW1ul6nXoFAAFevXj1wOVmWMTs7m7eNOhwOSJKkbyMHvWfaY7Is521bExMTiEajcDgcsNvtsNlsiEaj+snY1NSU3gbtPff5fJifn2/eG0EdVe+20+94DDtYtcewZjjo8wiFQpidncXVq1fhcDjqWocsy3A6nZiamoLP52u0yV2HwTBVpB3cDQYDXC4XVlZWipbx+/2YmJhAIBDA3NxcS9rhcDiwvLwMt9vdktdvN0mS6jp5WFlZgSzLGB8fhyRJJT8PQD34TU9P6ycr9bQvEAgAQNsztNFoVA8+D2Kz2bC8vJz3nhR+6VX7nnm93rwMUiwWw9raWt6Xh/Y6LperKPDxeDzY2Nio5V+lLlfvtjMIeAwrr5ZjWLNU+jy0E7ZaT1xyxWKxvJOYRni93q4LqFkmQQ2bn5+Hw+GAx+PRz+apdbQDbKUD7dTUFObm5ppy4Go37UuwFge9J9W8Z4UHZ5fLVVMWxefzcfvvQ/VsO1QZj2HtNT8/j83NTbhcrrpfQ5IkbG5uNuXqRzd+pgyGqSm0nezKlSsdbglppqenG8oEdMrS0lLLrjAcRNuOZVmu+SqEzWZrayaIuksjgQaVxmNY8zTj2NSM1wiFQl2ZNGAwTE2hbdx2u73DLRlsuZ0LJycnu/IMvJJoNNrS2vNSct+zCxcu6JcT62nH0aNHm9k06nKlth1qDI9h/avbMua5WDNcgRACe8l0p5tRtxGzCQaDoS3r0jopaJ2KNJFIRO8MsbGxoXcyKneG6ff7sbGxoQcVNput4hl2JBKB0+kEoF7G8fl8iMVi8Pl8iEajsNlsWFhYgMPhgNfr1Q+08/Pz8Pl8Rc9fWVmBJElVtTscDsPj8SAWi2FmZgYejwfhcBgrKyvweDx574Xf78f6+jomJiYAoO5ODAdZWlrSXzv3vYtEIvB6vYjFYrDb7XqdXjQa1f+H3PsPIssyvF6v/v+sr6/D6/XqXwK1vDe5AoEALl261NB7UKvc90xrl81mq+sLrZ86zwkhsJfa63Qz6jIyNNKWY1+pbQdQ9/dchcexg/YPHsMG7xhWz3dlNZ+H1+tFMBis2MH3oO01Go3q9du5dd6RSASzs7OIRqNwuVxYXFxEMBiEzWbDysoK7Ha7XrcdDAaxsrICm82G1dVVPSjWvrc7jcFwBXvJNF75v3/d6WbU7fr/+D5GLa39iGVZxsWLF/N672u0HWh5eVnfUf1+P5xOJ9bX14tey+l0wuVy5e0Ybrcb6+vrZXcWh8MBh8OBhYWFvIPTzMwMxsfHMTc3p+/8a2trcDqdmJyc1F/P4XBgfX0dHo8n7+BaTbtdLlfewSgcDmN+fh6BQABLS0t6e9xut97bVxMOh7G6utrUS6vhcLhsFsXhcGBlZQVOpzPvsqP2uV28eLHqDIzWqzgQCOjtj0ajcDqdWFtbgyRJVb83hUKhUFsPjMFgsG3r6jV7qT189//9bqebUZcP//uHGDWPtnQd5bYdp9NZdDzy+/36MQU4+NixvLzMY1iBfj6G1fpdWcvn4fP54PP5yp4cVrO9SpKEq1evFpWtOBwOrK2twe12Q5ZlBINBfVudm5vD+Pg4JiYmMD8/j7m5OczNzenlZ9028grLJKhq0WgUwWAQwWAQfr8fXq9XPzBfvXq1KJNWqvfq/Py8/jq5vF4votFo0UHkoIOb3+/H4uJi0YHJZrNhamqqqIf35ORkUV1z4XpraTegHiiuXLmin0mvra3pO7rX68Xq6mrJzlmNXkrTMiLT09NwOp1V1bhOTk4W3Wez2UreX87s7Kz+ZaHR/vZ6vXnLVnpvCkUikZbXXWpfOtPT05iYmOCYnFS1arYdj8cDu91edDyan59HOBxGKBTKu7/S/sFjWGn9eAyr9buyns+jVIa5lu210tUySZIQDoeLXmdychJLS0tl29RNmBmuYMRswvX/8f1ON6NuI2ZTU19PkqSikgXtMt3p06cxNzeXt4M6HA5sbm4WvY7NZiuqrfP7/SXPtEudFWu0g2i5y0OXLl3C9PR0UQ2XNjOQ9ryVlZW6263JHUYn96Dj9/vLlnk0Wl+dO3QQoGYGcv9uBVmWEQqFSl5qu3DhQsn1l3tvCgUCgZbXkxVewQgGgxW3sUE2MjSCD//7h51uRl1Ghkaa/prVbDvBYLBsVlALtAqPc5X2Dx7Dmq8bj2G1flc26/OoZ3stp1SwLElSz3SAZDBcgcFgaHmZQT9wOBxYXFzUDwKFO5d2+ST379zxWLXsb7VZBlmW4fF49OxIuTNxbSfWDnyRSET/YgkEAvpBr1ynp4PanatU27X/q10jDJQaBzr3C7MZtPE6C98bANjY2Ci5rmo/13Z8ERaam5srygSRymAwtLzUoJcVbjtaLW+57d1ut5e80lVp/+AxbLCOYdV+Vzbj86h3ey2nXCDeK51KGelRU2gH7cIzTa3oPhAI6Dvd5cuXG1pXNBrVJ+DQLltWCogDgYB+2Ue79OT1ehEIBBAOh0s+t9Z2d8uQWoWXbnM7ozSDdsBzOp1VDx1UzXtT7nNoh3Z32KP+kbvtVJsBK5xE4qD9g8ewwTiGteK7spJ6t9dy6t1+tGC509sfa4apqXLPAj0eDyKRiN67uZTcy3/VnoVq03dOTU1hamqqYt2nx+PRp9DVzrBnZmYgy7LeM7jwQFttuw9S6//VDKXqtqtR7YFRe6+aXVoQCAQ6Vr/bql7x1P9ytx2tZrXc/q4N11frlz6PYf1/DGvVd2Ulrdpea7W6utoVw+cxGKam0Dp55J4ZB4PBkmfKuQc3rUBfy3qUUuky9uLiImKxWNlltMDZ6/XqnTNsNhtcLhcCgUDJy4u1tPsg2qXNUlp9ACj1fparGSzXxlLm5ubq+qwqafalUKJ2007Qy3UYCoVCdQVLPIbl68djWK3flc34PFq1vVaz3twTl3qn2242BsPUMK2OzWaz5XUwcTgcRXPCazu9tpNrmQ6fzwdJkop2vnA4XNTDOHdH0sZD9Pv9ZQ9uMzMzRUPOeDwehEKhkgegWtqtKZe90MaJLBzHMRgM6nO910pbV6WMSSQSgcfj0YcF0rjd7qJ1hsNhvaNDqfYUrkebdrjwfwqFQrhw4cKBzy8UCoWq7qRxkHLrquY9q0avdAah5qll21lcXNQztrn8fj9cLlfJTlvVvC6PYVn9eAyr9buyWZ9Hs7bXWCxW9v5ChZ9ft0xSYhBCiE43olM++eQT/PCHP8QvfvELnDt3rtPN6UrT09OIRCL6xqtlKTS595fqODc7OwsA+gFGe77b7dZ7q+buCF6vF7Is5w0k7nK5EIlEcPnyZf3seGpqCj6fD3a7HU6nU2/H1NRU0bA34XAYy8vLRR0btDElC1Xbbm3Q9tysuNvtLnkA8Xq9egZnY2MDly5d0p+rnURUU2920OchyzKi0aj++MrKStHrFg7W7nK5sLS0hGAwCLvdDq/Xq/+P2vut/Z37WloGRfu/tM8KyA6QX81743a78+rkaqF9VrnvicPhyOv5X/ieaY97PJ6qa/y0ej5tUHxAvZwrSRKmp6e7bupVao56t53cfWNjYwMTExN520gt+wfAY1g/H8O0/7me78paPo/x8XEsLCyU/Wy196HU9qoNgZf7XmhBeeF77PF49Aliyr332uQx2njJ1Ww3rY7XGAwzGCbqGG3SllJf6ERE3a5XjmGVguFe0Op4jWUSRNQxV65c4WgORNSzuvUYFolEioZp64ZyhG7FYJiIOiYQCLDEgIh6Vrcewy5fvqz3wYlEInqHOSqN4wwTUUd0y/iSRET16OZj2MLCAiRJgt/vx7Vr13D16tVON6mrMRgmoo4IBoMdG1uYiKhR3XwMczgcHK6yBiyTIKKOuHbtGmZmZjrdDCKiuvAY1j+YGSaijigcAo+IqJfwGNY/mBkmIiIiooHFYJiIiIiIBhaDYSIiIiIaWAyGiYiIiGhgMRgmIiIiooHFYJiIiIiIBhaDYSIiIiIaWAyGiYiIiGhgMRgmIiIiooHFYJiIiIiIBhaDYSLqOrIsIxKJdLoZRNQm3OepkxgMU8+IRCIIh8M9f8CMRCJwu91wOp3weDydbk5Z2vsdDofbvu4rV65gdXW1Levqlc+DqJ+1a5/n/k6lDHW6AdTdpqenEYlEEI1GAQAulws2m01/XJZl2Gw2+Hw+SJLUsnZEIhFcvnwZoVAIU1NTWF5ebtm6Ws3hcCAQCMDtdiMWi9X0XLfbjWg0WvHzWF1dhSzLAAAhRF1tjEajCAQCuHLlCiRJwtraWl2vU69AIICrV6+2ZV0HfR6hUAizs7O4evUqHA5HXeuQZRlOpxNTU1Pw+XyNNpna5KDjXzQahSRJWFhYqHrbCIVCWFlZAQDYbDZ9X/V4PGVfo1I7ZFlGLBbD5OQkfD5fXvtKPXdqaqro9S9dulTyflmWMTs7m/d8h8MBSZLyjsFutxurq6uQJAl2ux2xWAyyLMPj8WB+fr6q96Vd+zz3dypJDLAbN24Ip9Mpbty40emmdD0AwuVylXzM5/MJACIQCLS8HS6XS0xNTbV8Pe1Q7/+yubkpAAhJksous7y8LACIzc3NRpoo5ubmhMPhaOg1arW+vl52W2ulcp+Htn2vrKzU/drr6+sCQFO23fn5+YZfg2oDoOx+sLKyImw224Gfy+bmpnA4HGJqaqpov1xfXxcOh0PMzc3V3Y75+fmK22m5525ubgqXyyUkSSp7vDjomKM9H4Cw2WzC5XLVtL90Yp/vhf2d+3pWq+M1lklQw+bn5+FwOODxePQsB7WOlvkpzADlmpqawtzcnJ7N6SWhUAjT09OdboZufn4em5ubcLlcdb+GJEnY3NxsyhWNXvxM+5nL5cLa2hqCwSD8fn/JZbRMoZZRLdx3tasvq6urcLvddbVDuzrndrtrOg7bbDasrKwgGo3i4sWLZZfJ/VlIkiSsr69DCIHNzU2srKzUtL900z7fTfs79/X2YTBMTaEdOK5cudLhlpBmenq65jKMbrC0tIS5ublONyNPpROPdr5GKBTiCWcX0kolvF5vyQBmdnYW0WgUi4uLFV9ncXER4XC4bFB9EO04XE+dv81mQyQS6cj21W37fDfs79zX24vBMDWFttPa7fYOt2Sw5XYunJyc7LnMglaDScW6KXtGxbRgzuv15t0fjUb1vg4HBUhaPe7ly5db1s5SZFnWj+HNCARrwX2+GPf19mMHukqEAJK7nW5F/cyjgMHQllVpHa0KO2FEIhG9Q9fGxgZkWS7ZyUPj9/uxsbGBo0ePAlAPzJUyBpFIBE6nE4CanfH5fIjFYvD5fIhGo7DZbHrnFq/XqweL8/Pz8Pl8Rc9fWVmBJElVtTscDsPj8SAWi2FmZgYejwfhcBgrKyvweDx574Xf78f6+jomJiYAoO6OGQdZWlrSXzv3vYtEIvB6vYjFYrDb7XoHnmg0qv8PufcfRJZleL1e/f9ZX1+H1+vVv9RqeW9yBQIBXLp0qeb/u57trJrPw+v1IhgM6q9XqjNQYRavcJuNRqOYnp6GLMv6Nqa1WcsYulwuLC4uIhgM6pet7XY7AoEAACAYDGJlZQU2mw2rq6v6F6W2zbeCEAJib68lr91qhpERGNp07NPYbDZIkoRQKJR3v/YZVlv+4HK5EAwGEQ6Ha75UHw6HYbPZyu5fpWjbJ4CGtqXckX42NjYwMTFRVba3nn2+n/f3TuzrxGC4suQu8P8c73Qr6vd/3Qcsh1q6ClmWcfHixaLexUD2oLC8vKwffPx+P5xOJ9bX14tey+l0wuVy5e3wbrcb6+vrZQ8CDocDDocDCwsLeV8AMzMzGB8fx9zcnH5AW1tbg9Pp1Htda89fX1+Hx+PJCxCrabfL5co7wIbDYczPzyMQCGBpaUlvj9vt1nswa8LhMFZXVxuqSysUDofLZoIdDgdWVlbgdDrzSie0z+3ixYtVZ5G1+sdAIKC3PxqNwul0Ym1tDZIkVf3eFAqFQjUf8Gvdzmr5PHw+H3w+X9nAyul0Fm17fr9fbw+gvsdXr14tKltxOBxYW1vTazyDwaC+rc7NzWF8fBwTExOYn5/H3Nwc5ubm9ICqHaOpiL093HQ4W76eVjgbWYNhdLTt69WCsUgkom+LWoBYbfZT22cikUjVxwdt1IdYLFZx5BdtOwPUE1gtgLXZbFheXq4piM4VjUYhy3Je8Oh0OovuK6XWfX5Q9vd27uvEMgmqQTQaRTAY1DuKeL1ePbi8evVq0cFeG/In1/z8vP46ubRau8KD4kEBmt/vx+LiYtFBXMuOFNbOTU5OFtU1F663lnYD6sHvypUrenZgbW1NP4B5vV6srq4W/V8ul6vhS4NaVnd6ehpOp7OqzNPk5GTRfTabreT95czOzuoBr0b7u/AScaX3plAtX/65at3O6vk8SmWcPB4P7HZ70bY3Pz+PcDiclyHUsoalSJKEcDhc9DqTk5NYWloq2ybqPlqZWO72WG/dfqnADlD3e6/Xq9+mp6fh9Xrhdruxubl54HasnVj5fD6sra3B5/Ph6tWrdQfCALCyslL0/Eo11Jp69nnu79QKzAxXYh5Vs6u9ytzczIgkSUWXvbRSg9OnT+sHWI3D4cDm5mbR6+SOranx+/0lD8blvhAA6IFguUtely5dwvT0dFFNmjbTkfa8lZWVututsdvtJXtc+/3+spcKG62vliSpKNuR+3cryLKMUChUMttz4cKFkusv994UCgQCddXJ1bqdNevzCAaDZTNa2olBtQFGqS9PSZI62gHSMDKCs5H2ji/dLIaRkY6sV/u8crcl7fdqO0NtbGwAqDxyQzMvl8/Pz2N8fLxkUqER2vG13PECqG+f5/5OrcBguBKDoeVlBv3A4XBgcXGxbN1Z7qU57W/tgA9ks7/VZkq1wdy1DG+5zIJ2YNIOxpFIRA+OA4GAHrhp9cml1lOp3blKtV37v9rVIcXlchXV/OYG/c2gzRBV+N4A6pd4qXVV+7k2GsxXu5014/M46NK33W6vqfNiuS/mTvYmNxgMHSk16GXa55W7XTgcjoolTIW05S5cuND8BpYxOTmJ2dnZpgbD2jZ97dq1sss0ss9zf6dmYjBMTaEdRAvPnrWOBIFAQD+QNNpTOhqNYnl5GW63G9PT05ienq4YEAcCAf1SlnY5zev1IhAIlO2kUmu7290Du5zC6UVzO9Q1g3YQdzqdVQ+FVM17U09noVyt2M4qqTaDo83QeJB6t59OjQBApWmdo3I/j0uXLsHv92NlZaWq2di00q5mBqYH0bKq9YzsoCUYytUqlwv8GtnnB3F/577eWqwZpqbKPbP1eDyIRCL6CA2l5B58qz2z1r5spqamMDU1VXF+eY/Hg2g0ikgkomcNZmZmIMuyPrpBYbBYbbsPUuv/1Qyl6rarUe3BXnuvKpWv1CMQCFT8HCtp1XZWiVZjXe61YrEYJElq+RfX6upqzw2f16+0LGVhptPhcMDlclWVHdbGlm33qAFawJo7NGO1IpFIyYBX+1+10XoK1bvPD+r+zn29tRgMU1No2YzcM/1gMFjyzD83QNM6HWiZ21IKO2XlWlxcRCwWK7uMFjhrHUwA9cza5XIhEAiULJGopd0H0cozSmn1ga3U+1mu7rmWL8G5ubm6PqtKGinnqHU7a8bnoZ2MlevwEgqF6g7uD1pv7olLtZkoai3tatP8/HzJAG15eRmSJFXcJrQRIVwuV1UZ5GbStqHckoZq94epqamSQzIuLS3BZrNhZmam5PPq3ecHZX/nvt5eDIapYVotrjY8j8bhcOg1phrtQKYduLRsrTaVaOEBJRwOF42SkHuA0HpH+/3+sgHazMxM0TA6Ho8HoVCo5EG1lnZrymVgtbEvC8emDAaDiMVidQXE2roqZX0jkQg8Ho8+TJPG7XYXrTMcDuudN0q1p3A9Pp8PsiwX/U+hUKhkneNB2WltQoJ61bqdNevzWFxc1K8w5PL7/WUDmlLvRSwWK3t/ocLPjxMWdF44HIbT6cTMzEzZjK7NZsPa2hpisZg+5FgubbzzUnX/hRqpKy333IWFBQD5J9ClanlLPX9hYaHouB2JRBAMBktOPQ00ts8Pyv7Ofb29DEII0elGdMonn3yCH/7wh/jFL36Bc+fOdbo5XWl6ehqRSETfKQvr4XLvL9VxbnZ2FkC2M4j2fLfbrffAzd3BvV4vZFnOGxzd5XIhEong8uXL+hn/1NQUfD4f7HY7nE6n3o6pqamiobvC4TCWl5eLDu7auLiFqm23NvFEblbc7XaXPCh6vV49C72xsYFLly7pz9VOIqqpnzvo89Dq/rTHV1ZWil63cAB6l8uFpaUlBINB2O12eL1e/X/U3m/t79zX0rLA2v+lfVZAdpKPat4bt9udV/tXq3q3s1o+j/HxcSwsLJT9bLX3odRkA9oQeLnvhfYlXfgeezwefYKYcu+9NnmMNn5qM8eqpnyV9jdtiC/tJL7azyEUCukZRkmSEI1GYbfb9c++XDu0ci9A3dcmJyer6nzm9/uxtLSkP1fbzkpNkOT1evU2aEOJzc7O5r0H2ix5ucdZ7VgIZIM6LcFRSiP7/CDt79zXs1odrzEYZjBM1DHapC2VJgroBpW+HImoer2wz3N/7z6tjtdYJkFEHXPlypW6pl9uNe0yr0abWpWIGtON+zz3d2IwTEQdEwgEqh6irZ0uX76s10Fq09W2c6gron7Vjfs893fiOMNE1BHdPG7mwsICJEmC3+/HtWvXcPXq1U43iajndes+z/2dGAwTUUcEg8GWDD/WDA6Ho6mTlRBR9+7z3N+JZRJE1BHXrl0rOwYpEfUf7vPUrZgZJqKOKBwCj4j6G/d56lbMDBMRERHRwGIwTEREREQDi8EwEREREQ0sBsNERERENLC6vgOdNl96qbnUc/n9fmxsbABQxzJ0Op1dN7A3EREREXWXrg2Gp6enYbfbMTExgXA4XHFsQo/HA6/Xmzd9ojaeYSAQaEdziYiIiKgHdW0wrA3BEo1G4fV6yy4XDodhs9mK5hGfm5uD0+mELMsHznZz586dxhtMRERERE3X6jita4PhakUiEX2Kx0KSJCEajZadWcZms2F4eBg//elPW9lEIiIiImrA8PBwy6by7vlgWJIkeL3ekjXCkUik4hSLx44dQygUKhtMExEREVHn2Ww2HDt2rCWv3fPB8NTUFCRJgsfjwfLysl5eMTs7W9VsN8eOHWvZm0tERERE3a3ng2EAWFtbw/T0NMLhMMbHx+FwOHD16tWWpdOJiIiIqD/0RTBss9ng8XjgdrsRCAQQiUSqygwrioK7d+/CbDbDYDDo91utVlit1lY3m4iIiIgOIITA48ePcfz4cRiNLZgiQ3S59fV1AUAsLy+XXWZqakqsr6/rf8/NzQkAQpIksbm5WfZ59+7dEwB444033njjjTfeeOvy271795oaY2p6PjPs8Xhw6dKlvKHVAoEApqen4Xa74fV6y441fPjwYQDA9evX9d8BZoaJiIiIusX29jZOnjyZF6s1U88Hw8FgsGSw63K5EAgEKk66oZVGnDhxAkeOHGlZG4mIiIioMbklrc3UgsKL7uFyuTrdBCIiIiLqYj0fDDscDoTD4ZKPhcNhXLp0qc0tIiIiIqJ6iHQaIpGAsreH9JMdpLe2kNrcbOk6u75MQpsQIxaLlXx8eXkZbrcby8vLeRNshMNhLC8vY2VlpS3tJCIiIqLKhBBAOg2RThf9FOm02lWu8DnJVEvbZBBClFht53m9XkQiEayurkKWZdhsNkxOTkKSpKI6YFmW4fV6EYvFYLfbAQATExOYn5+vuI7t7W2MjY1ha2uLNcNERERETSAUBUilIBQFIpUGlNygV6n59bYfP8bTZ15qWbzWtcFwOzAYJiIiIqpNPdndRrQ6GO76MgkiIiIiaq9mZ3e7GYNhIiIiogGjZ3dzgt5s8Jtqena3mzEYJiIiIupDQlFKlzH0YXa3EQyGiYiIiHpQpeyuev8ApXcbwGCYiIiIqEsxu9t6DIaJiIiIuoBIJrM3LeBldrflGAwTERERdYAe+CYS6k8Gvh3BYJiIiIioDRj8dicGw0REREQtkBf4MvjtWgyGiYiIiJqAwW9vYjBMREREVAcGv/2BwTARERFRFXKDXyWRGKhZ2voZg2EiIiKiEnKzvgx++xeDYSIiIhp4QgggJ/AVySSD3wHBYJiIiIgGDoNf0jAYJiIior7H4JfKYTBMREREfYfBL1WLwTARERH1PC34VRJJiDLouMQAACAASURBVCSDX6oeg2EiIiLqOQx+qVkYDBMREVHXY/BLrcJgmIiIiLoOg19qFwbDRERE1HFCiMwMbwx+qb0YDBMREVHbMfilbmHsdAMOEolE4Ha7EQqFyi7jdrsxPj4Op9MJt9sNp9OJiYkJ+P3+NraUiIiIyhFCQEkkkH6yg9TmJlLffIP0pgxlZwciwUCYOqdrM8PT09Ow2+2YmJhAOByGx+OpuLzdbkckEoHNZsPk5CR8Ph9cLlebWktERES5mPmlXtG1wfDy8jIAIBqNwuv1VlxWkiSsrKy0o1lERERUAoNf6lVdGwwTERFR92LwS/2CwTAREREdiMEv9au+CYbD4TAikQgAYGNjAxMTE5ibm+twq4iIiHoTg18aFH0RDEejUciyjPn5ef0+p9NZdF8529vbeX9brVZYrdamt5OIiKhbMfilQdX1Q6tVY2VlBVNTU3n3LSwswOv1IhqNHvj8kydPYmxsTL9dvny5VU0lIiLqChzqjEjVF5nhUhwOBwAgFAodmB2+d+8ejhw5ov/NrDAREfWbbOZXzfoy80uk6ttg2G63AwCuXbt24LJHjhzJC4aJiIh6XVHwm0h2uklEXanng+Hp6WlEo1Gsra2VfFwLiomIiPoZg1+i+vR8MByJRCBJUtH9Wq2w0+lsd5OIiIhajsEvUXP0fAe6qampkrPPLS0twWazYWZmpgOtIiIiaq5sh7cnaoe3r7UOb7sMhIka0PXBsCzLAIBYLFby8YWFBXg8nrz7IpEIgsEglpeXYbPZWt5GIiKiZmPwS9QeXVsm4fV6EYlEsLq6qv+9vLwMSZIQCAT05Ww2G3w+nx4Qa0Hz2tpayfIJIiKibsSyB6J8iS++wO7vf4+H/9//bul6DEKIgR1YZXt7G2NjY9ja2uJoEkRE1FYMfonyiUQCe//n/2Dngw+w+8EHSH7xBQDgSTqN79y+1bJ4rWszw0RERP1GJBJQGPwS6VKPHqnB7+9/j921NYi9veyDJhNGXnsNltdfA7zelrWBwTAREVGLiVQKypMnUOKJTjeFqKNEOo39Gzew+8EH2Pn975G4fTvvcZPdjtE338Sht97CqNMJ46FD2H78mMEwERFRLxKKAmV3F8ruLmd7o4GV3t7G7kcfqRngjz6CsrWVfdBggPX8eRz67ncx+tZbsJ45A4OxveM7MBgmIiJqAWV3F8rODoTCKJgGixACiWhUz/7u/+UvgKLojxufegqjFy5g9M03Mfrd72JofLyDrWUwTERE1FRKIgHl8WOIVLrTTSFqG2VvD3uRiN75LfX113mPW06f1ssfhl99FYah7glBu6clREREPYx1wTRokvfvY+f3v8fuBx9g7w9/gEhkt32DxYIRpxOH3nwTo2++CfOxYx1saWUMhomIiBqg1wXv7Ha6KUQtJZJJ7P3pT9j9/e+x88EHSH7+ed7jQ8eOqcHvW29h5I03YLRaO9TS2jAYJiIiqhPrgqnfpTY2sPvhh2r5w7VrELs5J30mE4a//W0cypQ/mF98EQaDoXONrRODYSIiohqxLpj6lVAUxG/e1Msf4jdv5j1uGh/H6He/i0NvvomRyUmYDh/uUEubh8EwERFRlVgXTP0o/fgxdq9dw+4HH2D3ww+RluW8x61nz2L0rbdw6M03YT17tu1Dn7Uag2EiIqIDCEWBsrMDZXfv4IWJupwQAom7d9Xa3w8/xP6f/gSks1c5DKOjGL1wQa3//e53MXT0aAdb23oMhomIiMoQQkDs7bEumHqeEo9j7+OP9c5vqYcP8x43v/CCOuvbm29i5NvfhsFs7lBL24/BMBERUQmsC6Zel3z4UA9+9yKR4qHPXn9dL38wHz/ewZZ2FoNhIiKiHCKVQvrxY4hEstNNIaqJSKWw/+c/q53fPvwQiTt38h4fevZZfeKLkTfegHFkpEMt7S4MhomIiMC6YOpNqc1N7H74odr57do1KE+eZB80GjH86qt6+YNFknpy6LNWYzBMREQDjXXB1EuEoiB+65Ze/hD/5BNAZLdb49gYDn3nOxh96y2Mfuc7fTH0WasxGCYiooHFumDqBcrODnZXV/Xyh3Qslve49cyZ7NBn587BYDJ1qKW9icEwERENHNYFUzcTQiD5+efqrG8ffIC9P/4RSKX0xw0jIxidnFTrf998E0NPP93B1vY+BsNEVDWhKBD7+1D29gCDAUarFYbhYWYhqGewLpi6kUinkbh7F/vXr2P/+nXs/eEPSN2/n7eM+eRJPfgd+eu/hsFi6VBr+w+DYSI6kEiloOztqUFwTkllOpkCnuzAYDFnA+M+m5mI+gPrgqmbpGUZ+3/5ix787t+4AbFXcIJmNmPktdeynd+ef74zjR0ADIaJqCwlHoeyu3vgpWSRSCKdSAKPn6iB8fAwDFYrA2PqCko8DuXJE9YFU0eIZBLx9XU98I1fv47kl18WLWcYGcHw+fMYfuUVDL/6KkZefx3G0dEOtHjwMBgmojxCUdQM2t4eRFqp/flaYGx4DKPFomaLrVYO50Ntx7pg6oTU119nM77XryN+82beZBcay6lTsL7yihr8vvIKLKdOseSsQ7o+GI5EIvB6vfB4PJiamiq5jCzLuHz5MmRZRjQaBYCKyxNRMZFMqqUQ+/t5pRD1vyCgxBNAPAEYkC2jsFgYGFNLsS6Y2kWJxxG/eTMv+E1/803RcsbDh/Wgd/jVV2E9d45DnnWRrg2Gp6enYbfbMTExgXA4DI/HU3ZZr9cLn88Hm80GAAiHw3C73Zibm0MgEGhXk4l6jhACIh5Xs8CtzJ4JQNmPA/txGIwGNVM8PAwjO4BQEwkhIHZ31dIe1gVTkwkhkLp/Xw16M/W+8du3gXRB+Y3JBKskZbO+r74K8/PPMwnQxaoKht97772WNeBHP/pRyfuXl5cBANFoFF6vt+zzCwNhAHC5XJifn4ff78f09DRcLldzG03U44SiQNndg9ivrxSisXULiL19YG8fitGgBsVWK3tGU0NYF0zNpuzsYP+TT/KCX2Vrq2g5k92O4VdfzWZ9X36Z0xz3mKqCYZ/PB6/XCyGae6bt9/vLBsPVCoVCCIVCWF9fz7v/0qVL8Pv9WFlZYTBMlCESCbUUIh5vTilEo+1RBMTuHpTdPRhMxmxgbDZ3umnUI0QyifSTJ6wLpoYIRUHis88Qzwl8E3fv5s3sBgAwmzH88st5Wd+hZ59l1rfHVRUMCyEaDlpL8fl8Db+GzWbT64QL7wdQ8jGiQSKE0McGFsnUwU/oEJFWIHZ2oezswjBkgsE6DOMIxzCm0lgXTI1IyzL2b9zQs77xTz6BsrNTtNzQsWN60Dv86quwTkzwKlYfqioYrlSv24hmvO7a2lrJ+7UgWJKkhtdB1ItEOg1lbx9ir/fqJ0UqDZHagbKTM4ax1crAmFgXTDUTqRTi0aga9GayvmWHNjt7Flat5OH8eQwdPdqBFlO7VRUM//3f/31LVt6q1wWyNcetCuT7gVAUiFQKSKUg0mn190xHAIPFkr1xrNieopdC7Mc73ZSm4BjGpGFdMFUj9ehRfie3mzch4sXHQ/MLL2SzvtrQZkNdO64AtVDDn/of/vAH/ffXX38dAPDv//7v+igOly5dwg9+8INGV1OTaDSKYDAIn89XVWZ4e3s772+r1Qqr1dqq5rWdSKch0mkgmcz+nkpVzKpoHZwAwGAxw2C2wGgx8/JQl+qVUohGcQzjwcS6YCpHiccRv3VLzfpmhjZLff110XLGp57KdnDLZH05tBlpGg6Gf/7zn+POnTvweDx4/fXXcfXqVfzt3/4tpqamMDc3h0gkgvfee68lNcfluN1u+Hw+zM/PV7X8yZMn8/7+x3/8R/zTP/1TC1rWWiKT4UUqpf8uUqmGO0qJRBIikYSyA3VYrNysMS9bd5RaCrEHsbc3WJeMOYbxQBCKAuXJEyiZE3MabEIIpB48yJvGOH77NpAqSAAYjbBIUnZc31degfnkSV5NorIaDoYnJibw85//XP/b6/XC4XBgaWkJAHDx4kX8y7/8S6OrqZrH44HH46k6EAaAe/fu4ciRI/rf3ZwVFkLklDWkgXQ28G3H6ABCERCZ8WIBwGAeygbGZjMDkTZREgm1bjJePKvRwOEYxn1HqwtO7+x0xagn1BnK7q46tJlW7nD9OtKyXLScaXxcL3WwvvIKhs+e5TTGVJOmF8doM8blaleA5Pf7YbPZagqEAeDIkSN5wXA3EEIUlzVoAXAXEcmUell+Z1fN0OVmjVl71VRCiOw0yV22HXQLjmHc+1gXPJiEoiD5+ed5M7kl7twBlIJx0IeGYH355bys79CxY0zEUEMajlbGx8f1369evQqDwQC32523TLPHJy4lFAphY2OjaLi2YDCIubm5lq+/XkJRissa0um2T4TQFLmXrgF13NhMIMLL1/UTqZTaIW5vj1myGnAM497CuuDBIYRA6uFDxD/9FPFPP8X+zZuI37gB5cmTomX1oc0yN8tLL8HYxVdvqTc1HAzfvn1b/12bCe573/ueft8f/vCHvIC5FSKRCKLRaFEgLMty0WQcnVKc4U0d2Imt14m0ArG7B2TGATVYzNnMMQOSAynxuDp8FIODhpUcw3jYyqsXXYB1wf1NKAqS9+8jfvOmGvzeuoX4p59Cefy4aFmD1QrruXPZ4PfVVzm0GbVFw98EHo8Hk5OT2Nrawvr6OsLhMAA1S7y8vIzFxcWGJteQM/VBsVis5OPRaFSfcrlwGLXV1VUsLCzUve565HViywTAIplkRg85IwFgJ9sRT8scs2MDgMxwd1opRC9eHegBeWMYm4eyne/YGbStWBfcf0Q6jeS9e2q2N5P1jd+6BbG7W7zw0BCskgTryy+rZQ/nz8MiSTxBpY4wiCbVMHz88ceQJAljY2P631oAe/ToUX3YtWp5vV5EIhGsrq5ClmXYbDZMTk5CkiR92DZA7cBXaZa5tbU1OByOko9tb29jbGwMW1tbNdUMCyHUUoZUKtuJrUkjNwwqtSOeFUaLGRjAjngsheg8jmHcPko8DuXxY57w9TCRSqnTF+dmfG/fhtgvzvAbLBZYXnoJ1jNn1MD35ZdhOX2aVwipatuPH+PpMy/VHK9Vq2nBcCW/+tWv2j7WcDUOCobzR25IdW0ntr6jdcTTssZ9nLFjKUR3Mlo5hnErsC64N4lEAvE7d/Qa3/innyIRjUIkikezMYyMwPrSS3rG13rmDCwvvsiMLzWk1cFwW7bOQCDQlcGwRigKRCKRX9bQq53Y+kFhR7whU7akog+yxiyF6H4cw7i5WBfcO5R4HIn19bzAN37nTvFYvgCMhw7p2V7tZn7++b5OYFB/akow/O677+rjCsslxgCsVMbQDVKPNpA6zPFau5Va45npiGcADGZzNnPcQ9kGkUxmpkneZylEr+AYxg1hXXB3U3Z3Eb99O69jW+Kzz4B08dVP45EjxYHv8eMsKaK+0HAkMTMzg3A4rNfzFtrY2Oj6YJh6iMjpiPdkRx0yK3ds4y47MAshIOJxNQvMS8M9rVfGMNYr34RQb7m/Z/4W5R7P/K7+Wvq56uM5kW2Z1xFCMADuIuknT/SAV7sl793LfnY5TDabGvCePauXOnAsX+pnTUmrlRvpQTMzM9OM1RAVEWlFD1AAtROUwWyB0WLuaJAiFAXK7h7EPksh+lG5MYyhnYwx+KQOSm9tFQe+X35ZclnTM8/kdWyzvvwyTE8/zcCXuobBaGj5jIINB8MXLlw4cJlGhlYjqoVIJCESSSg7yA7fpt3aUMcmEgm1FCIeZ2AyIHLHMCZqt1Qsli1zuHkT8Vu3kHr4sOSyQ8eOqYHv2bN6ADxkt7e5xUTVMQyZYBwdhWF4GKYS41I3U1sKLj/++GOcPn26Hasi0glFQGTqPQFt+LbspB/NynwIISD299VSiGRxJxMiokYJIZB+9KhoDN/0N9+UXN584kTeiA7Wl1+GKTP0KVE3M1jMMI6OtnWmwYaHVtva2sLy8jJcLhdOnTpVcpnvf//7+PWvf93IalpCG1rt0a3bOHL4cKebQ+2kDd+m3eroiCfSaTUA3tvr65kEiai9hBBIffVV/ogOn36K9OZm8cIGA8wnT+Z1bLO+9BJM/E6jHmMctqqZ4BLjT9c7L0S1Gs4Mj42N4fbt2/B4PLDZbLCXuOTCDnTUdcoN36bdKmSNRSIBZXdXfT4RUQP06YpzA99bt6BsbxcvbDTC8uKLeWUO1pdeank9JVHLGKBmgUdGOjokX8PB8I9//GNcuXIFFy9e5GgS1LPKDt+WKalgKQQRNUoIoU5XrM3apgW+OzvFCw8NwXr6dLbM4exZWCQJxuHh9jecqMkMJqMaAI+OdkVnzYaD4VgsxtEkqL/kDt+GHRiM6o7KUggiqpVIpbD3xz9i57e/xc7775fs3GawWGCRpPxSh9Onu27YPqJGGcxDailEl83u2XAw7Ha7D1yGo0lQL2MQTES1UHZ3sfvhh3jy299i94MPoOT0hDdYLHmd2qxnz3K6Yup7RqtFDYK79ASv4b2v1IxzhTiaBBER9bPUN99g53e/w87772P344+BZHaSHePYGA699RYOvfMORicnYRwZ6WBLidrEABiHh9UguMtP9poymsTi4iKmpqY4mgQREQ0EIQQS0ahe/hC/eTPvcfPzz+PQO+/g0NtvY/jVVzvaOYionQxGAwwjozCOjjRtVtiuH01ibm4OsizD6/Xqo0nYbDb9cVmW2YGOiIh6nl7/m8kApx48yD5oMMB6/jyeygTA5hdf7KqaSKJWy50ko9e2/YaD4ZWVFUxOTmJ2drbk4xxNgoiIepWyu4vdjz7CzvvvY6dE/e+I06lmgN96C0NHj3awpUSd0YlJMpqt4WBYkiT85je/qbgMR5MgIqJekXr0SC1/+O1vsRuJlK7/ffttjF64wPpfGliVJsnoNQ0Hw4uLiwcuw9EkiIioWwkhkLhzJ1v/+8kneY+bT5zI1v/+1V+x/pcGV5dMktFsVQXD7733Hn70ox+VfOyNN9448PnlRpKo9LpEREStIlIp7P3pT3oGOHX/ft7j1ldewaG338ZT77zD+l8aePokGSPN6xTXTaoaTeLMmTO4detW01feqtetFkeTICIaHMruLnavXcvW/+ZMeazX/779Ng79zd+w/pcI3TNJRleMJiGEwK9+9aumrlgIgQZHdaMWEIoCKErXjwlIRFSN1MaGnv3di0QgEgn9MeORI/nj/46OdrClRN3DaLXAMDoKY5dOktFsVUU8Xq8XGxsbTV+51+tt+mtSddJbW0jcu4dk5pb44gv19y++gBAC1jNnMHzuHIZfeQXW8+dhPnGClwmJqOsJIZC4e1fN/v72t4jfuJH3uPnECTX7+8476vi/PPEnUvXQJBnN1vCkG72s38sklP19JL/8Ug12taA3E/DmXh6shvHIEQyfOwfrK69g+Px5DJ87B1POeNJERJ0iUins//nPePL++9j93e+Q/PLLvMetr7yCQ3/zNzj0zjuwnDrFE3uiHK2YJKPZuqJMgrqXSKeR+uqr/CxvJuBNffVVxecOfetbMD//PCwnT8KcuVlOngSEwP6NG9i/cQPxGzcQv3ULyvY2dj/6CLsffaQ/33ziBKyZ7PHw+fOwvPRST48zSNURySQS9+7BYDRi6Lnn+JlTRyi7u9hdXc3W/25t6Y8ZLBaMOBxqBvjtt1n/S1SCYciU7RQ34CeIzAz3QGZYCIG0LCP5+edIfvFFfpb3/v28MTALGQ8f1oPc3J/mEydgHB6ubv3JJOLr64hnAuT9GzeQ/Pzz4gWHhmCdmFBLKzJBsvn557v2TJMqE+k0kg8eIHHnTv7t88+BdFpdyGDA0NNPY+j4cZiPH4f5xAn1Z+ZmPHJk4A+y1Dys/yVqXC9OktHqzHDfBcN+vx/r6+uw2WyIRqPweDxwuVwll+22YFjZ28ur39WzvV98AeXJk7LPM1gsahCSG+yePAnL88+3rJQh/fgx4p98kpdBTm9uFi1nfOqpvOyx9fx5DI2Pt6RNVB8hBNKPHiGuBbvRqPrz7l2IeLzkc4yHDqmdYHd3K7628amnYH7uOTVYLgiUh559tq/GqaTm0+t/MwFw/Pr1vMeHjh/Xhz8b/qu/Grg6R6Ja9PIkGQyGa+B2uyFJEgKBgH6f0+nEwsICpqamipbvRDAsUikkHz5Ug91MplcLgNPffFP+iQaDWtZQIss79OyzHc++CiGQevhQD4z3b9xA/ObNvMyNZujYsbzssfXll3vqDLWXpbe39YA3npPtzZ1iNpfBYoHl1ClYTp+GRZJgOX0a1tOnYXrmGQCAsrWl1qXfv190Sz96VLkxQ0MwHzuWDY5zAmXz8eOc2WtAiVQK+3/5i94Brqj+9/x5vfzBcvo0rzwQVdInk2QwGK6S3++H1+vF5uYmbDnZ0FAoBK/Xi/X19aLntCoYFkIgHYupwW4ms6tnee/fz15iLsE4NgbLCy8U1fKajx/vuYBRpFJIRKN52ePEZ58BhZucyQSrJMF6/ryeQTa/8ELHA/xepuztIXH3rh7sxjPZ3nS5UWFMJpiffx7W06ezga8kwfzcc3UfQJX9fSQfPEBKC5C//BLJBw/U3x88qFjeAwAmuz0bHJ84gaHnntOzy6bxcQZBfUTZ28sf/zen/hdmM0YdDnUGuL/5Gww9/XTnGkrUI/ptkgwGw1WamJiAzWbD2tpa3v3RaBQTExNYXl4uyg43GgwrOzvZ+t0vvsir6RV7e2WfZ7Ba9TIG88mTauCbCYBNLfiQu0n6yRPEP/0U+9evqxnk69eRjsWKljMeOqRmjnNGsGAnmGJaZ7bcmt54NIrUgwfFJx0ZQ8eO6QGvVQt8T56EoY3jSYp0GqlHj5C8f18NlrVAOZNlLpep1hhGRmB+7rlsnfJzz2FIK8M4doyXy3tAamMDO7/7nVr/u7aWX/97+HC2/vfCBdb/ElWpWybJaDYGw1UyGAxwuVxYWVkp+dj8/Dx8Pl/e/dUEwyKZVDNZX3yhZ3q1mt5SQZzOaFS/rDMBb26Wd+jpp/viTK0ZhBBIffMN4tevZzPIN29C7O8XLTv07LN52WPryy8PzKV0oShIPXhQXNeb25mtgMluV4Pe06dhzZQ4WE6d6onAIv34cTabrAXMmVvq66/LBvoAAKMRQ88+W1SjrAXOxkOH2vePkE4IgeRnn+FJ7vi/OZ/j0HPPqdnft9/GyLe/zRMaohr0+yQZHFqtSaLRaNnHtre3kX70COkvvlDnp3/wAMqDB2pZw4MHgKKUfa7Jbi8enuz552E+frytmbZeZTAYYH72WZiffRZP/Zf/AiBTXvHZZ3nZ48Tdu0h9/TVSX3+Nnf/1v9Qnm0ywnD6dNzmI5cUXe7ouSgiB9MZGXmlDIhpF4rPPSp4gAGoW3ZJb3qDV9fbwONCmw4dhOnsWw2fPFj0mEgkkv/oqr1Y5N1gW8ThSDx8i9fAh9gquFAFqKVJucGzOLb84epQnqk0k0mns//nPage4998vrv89d04vf7BIUl9lsohaboAnyWi2pmSG7969C6/Xi0gkAofDgaWlJQDAP/zDP+A73/kOfvCDHzTc0IM4nU4AKCqTkGUZ4+PjcDgcRY9pZxr/KU3g2Qq9Kw0jI9mSBi3Lm/nb9NRTzf9nqIiyu4v9mzfzhncr1eHQMDKC4bNns5ODnD+PoUxnr26Tfvw4m+HNCX4rdmZ78cW8oNciSRh65hkGERlavX5Rp74vv0Tq/n2kZbni8w0Wi1qbXCJQNj/3XE+e4Ip0GiKZhEgksj/j8bz7lERC/T33VvicEo8phY8XLKvs7uafxJnNGH3jjWz9b5fum0TdrBcmyWi2ri+TuHPnDpxOJ1wuFy5cuICNjQ387Gc/0x//5S9/ifHxcXzve99ruLGVhEIhTE9Po/Df0e6XJKmoE5325n700hk8ZTbDdOwYTCdOwPLCCxg5dUqv5TUdPcpgowulvvkmr3Pe/ieflKzVNj3zTF72ePjs2baWCij7+6U7s5UbbcFkgvnEiWx5QybwNR8/3tNZ726g7O4WBcl6dvmrryp2btXHVC5XfnH4cN5xQggBaIFmhYCyZBB5wONln18isK34P7WB8fBhHHrzTbX+9zvf6YkyHaJuNMiTZHR9MPx3f/d3mJ+fx+nTpwEAi4uLmJ2dzVvm3XffxU9+8pNGVlMVj8cDAPrQatFoFJFIBNPT0yXribU39/5//CeOnjnDyww9TqTTSHz2WV72OBGNFpe5GI2wvPhi3vBullOnGv78RSqV35ktE/Qm798/uDNbTl2v+eTJnhs5pB+IVAqpr78u6synBc2VOsUC6pjKBrM5L0jtOkYjDBZL9mY25/00lnqs8PcSzzWWe8xiUU/ieGwlqlsvTpLRbF1fMyxJkh4IA+jo2UogEEA4HIbf7wegtk2bcEOSpLLPszz/PA/WfcCgDdEmSTjy3/4bAHXIpvinn6rB8fXriH/yiTp9dSZgxf/8n+pzh4dhffnl/MlBnn225PYsFAWphw+zWV6t1OHePSCVKtk20/h4Xl2vVevMxs5cXcMwNKRnegsJIUqPqZwJnNOPHlWcGAdAxWCyVBBprLRchYC1YkDL4xxRz+jlSTJ6TcNHxsJgoVSieaPc2KYt4HK58maci0QiALI1xTRYjCMjGHntNYy89pp+X2pjI39ykE8+gbKzg/0//hH7f/yjvpzJbtezx0arNduh7e7dsp3ZDKOj+WP1Zn7nrHu9zWAwwGSzwWSzYfjVV4seV/b3kXr4ECKdVoc0KsiYYmho4C5rElH1DEaDepzInLQazGaWxbVRw8Hw7du38R//8R/4r//1vwIoDo7ffffdRldRtWg0WpQBXl1dhc1mw9zcXNvaQd1t6OhRPPXOO3jqnXcAqJne5Oef52WP4+vrSMdi6iQA779f9BoGiwXmF17IjtObCXzLZZOpvxmHh2E5darTzSCiHmAYMqkB79AQqOeQXAAAIABJREFUoAW/A9IRrls1XDO8tbUFp9OJiYkJOBwOyLIMp9OJ9fV1hMNhyLKMW7duNau9ZWkz0K2vr+cFxOPj41hYWMD8/HzRczoxHTP1BiUeR/zTT/XssUin8+t6WQdJRESVGKAHvXnBLxMmNev6DnSAOnzZ7OwsfvnLX+bdPzc3B5/Ph7GxsUZXcaBQKISlpSUsLy/r9xV2qCvEYJiIiIgaVVTmMDQEmEwMfJukJ4JhzdbWFlZXV2G32/HGG28062Wr5vf784ZPczqdFcsjGAwTERFRLQwmoxrsDplhMGeyvqzvbameCobL+dWvftWWiTdqxWCYiIiIyskLdlnf2zGtDobb8omWK1MgIiIi6jiDNp7vCExHDmPIPo6hZ5/BkN0O05EjMB46pI4Ow0C4LzWlB9C7776rT8Esl5juNBqNNmM1RERERA3JljkUdG6jgdXwpz8zM4NwOIzJycmSE1tsbGwwGCYiIqK24zBmVI2mnArFYrGKj8/MzDRjNURERETFOIwZNaDhYPjChQsHLuPz+RpdDREREVHJYcxY5kCNaMvW8/HHH+P06dPtWBURERH1CQ5jRu3QcOHM3Nwc3nvvPdy9e7fsMhxNgoiIiCoxmIdgHBmG6fBTGBq3YeiZpzH09NMw2WwwPXUIRquVgTC1RMOZ4bGxMdy+fRsejwc2mw12u71oGXagIyIiAqCkAOPgXtLXSxxMJsBoUju4mUzqfazvpQ5peI/88Y9/jCtXruDixYscTYKIiKiQUIDkHpDazwbDQ8OAeQQw9N/IBgx4qdc0HAzHYjGOJkFERJRHAKk4kNoDUon8h5QUkHii3oYsgHkUMFk708w66QGv0QiYhrIBr8nEocuo5zQcDLvd7gOX4WgSREQ0EJRkJgscVzPCB0kl1JvRlJMt7o66WAa8NCgaDoZLzThXiKNJEBFR3xKKWgKR2gfSyfpeQ0kDiR31NmQBhkbU4LjFSga8RmP2PqIBYBBCiEZeYGtrC4uLi5iamsKpU6dKLvP9738fv/71rxtZTUtsb29jbGwMj27dxpHDhzvdnLYymIzq2b0p50w/8xMGA5BKQaTTQDoNkbkhlYJQGtpciIj6R2pfLYNIJ4HGvkpLa1K22GA05BzjGfBSj1EUbMe+wtgzx7G1tYUjR440fRUNZ4bn5uYgyzK8Xq8+moTNZtMfl2WZHeg6wYCSga7+86BODGYzDGZz0d1CUTJBsQKRSgNpNWgWqRTAOJmI+p2SynaGq6YMoqF1lcoWWwEUH78Z8FJfEULdx7SSo/3HLV1dw8HwysoKJicnMTs7W/JxjibRQtr0kyUC3laNxWgwGgGLpcShGNkMcm4mWfudgTIR9Sq9DCIOpBMHL98KqQSQTsKQNsMwfAgYPgyD2ZIdpYEBL/U6kdvpNN6aqy1lNBwMS5KE3/zmNxWX4WgS9Ss5RE2Xnu1XCsJFJpusB8ipVCZobnFmhYioXum4mplKJ9r3xWwwFFzVM5bptLarZqmHRgFD8VU8op6RSqgBcLINV1vKaDgYXlxcPHAZjiZRmV6/qwW4uT/7ZExGw9CQmk22WPLuF0KUziSzPpmIOkFJZTvDKenWrCM34DUa6x+lIZ0A9hLqWMXmYcB8CDAN7oQe1EPSqWwArKQ63ZrGg+E33njjwGW2trYaXU1vy63fLQx4q6nf7WMGQybzPTQEWPPH2WR9MhG1h1C/lFP7pcsgDAYYYACMBrWDceaYbdB+NxqgHugNmfugBqiZ3/XlMremX9UTCpDYVW8mi9rhzjyit5OoKyhKJgDeq3/UlRZpyymk1+vtytEkmqloeJrcS1ucS70uB9UnF410wfpkosGmBZ5GY3HQmnefQf2RTgLpTABsAgyGEcAwmh+49lpAmU6ot/h2JigeBUwso6AOKewI16VqCoYXFhZw584d/Nu//Zt+3/e///2KM9D102gSlYYj67b63X6nv+8lHisKkFmfTNRdDJmTXUOJTGupoLXgfgNK3Fdt0KqkgeSu+uWMNGBCfwaLQuRki81qUMxsMbVDBzvC1aumYPjKlSu4e/cugsGgPs7b+vo6JEmCJEklnyOE6J1guNHhyKgr6J8h65OJKssc0gov4+cGTEWPqXciL1DV7svNqGovUBD0duQ42iPZqZZJJ4H0lpotHhpWA+Mhy8HPI6pFF3SEq1dNwXAkEkEsFssb8NhmsyEUClUcBPnOnTv1t7ANTLYxDI2Ps5yhzx1Yn6yVXbA+mdopt6YUKJ0tLbw/E4xqd5cMZHMzqCVefyBO7lMJNQuc2u+J7FTLCaGeECT3MtniEXXsYl7ZpHp1WUe4etUUDI+NjWFsbCzvvuXl5QNnAwkEArW3rAHBYBDr6+v63xcuXMDU1FTZ5Y0WCwPhAWcwGtVe3eUmGkmn1cxy4e+Kkv87M8z9zZDdVvSOUEYjYDCq/QbKZUfLZF4HIiBtNyWdDfh6+Mu55dJJ9WZ4rE7kYT7EbDFVp4s7wtWr4Q50p0+fbsoyzTI9PY0LFy7ow7mFw2G43W6sra3B4XC0rR3UP/RAucrlRSYw1gPldFoNkoUWMCtqhkb/vaXNp3IOCmy1z91Q8Dt1n0Evg2iEyIykkdwHjEPZTnfMFlOuPt/HagqG3333XWxsbECWZdhsNhw9ehQ/+clPWtW2mnm9XgDA/Py8fp/dbofL5cqbIpqolfSgCqgqgK6YZVbSzD5XoWLwalCnqc0PeAekTKDfpZOZznC9V6PYlZQUEH8MJJ5kssWjmemfaSD1YEe4ehmEqP6/MxqN8Hg8+NnPflZULtFp0WgUExMTNWWAt7e3MTY2hq2trQNLPYi6SVH2uSgT3bvZ54qBbYnfGdgOGEXJ1gH3ySXarsZs8eDpwo5w29uPMXbybMvitZoywzabDf/6r//a9EY0g8/ng81mYykEDYSmZp9zyzeanH2uNbDlEIVUkpahSu725SXarqZli+OZ2mLLIWaL+1GfdISrV03B8OTkZF0ree+99/CjH/2orudWKxwOQ5IkyLKMYDAIANjY2MDExATm5uZaum6ibmfQSgXKjM1cSsXss5LJFjCwpVZKp7JjAndJhmqgpeLqzWjKyRaz83nP6sOOcPWqOTNcj+Xl5ZYHw9FoFC6XC8FgMK9meHp6GmtraxVHtNje3s7722q1wmrlmS8Ntlqzz0RNwS/o7qekgfgT9abVFpuHO90qqkafd4SrV02pm3rr8lo96YYsywDU7HDhEGo+nw/BYBDhcLjs80+ePKkPGzc2NobLly+3tL1ERFQgFQf2NoGdr4H9bQbCvUL73J58rZZSKOlOt4gKaSOG7G0CT74C9mQGwgVqygwvLy9ja2sLNfS5A9D6YFjLWJeaCU/7OxAIwOVylXz+vXv38gqymRUmImoDrQwitc8gqtcVZYtH1Nnu2Lm1c7qwI1y3qnmc4d/85jc1r6RdPb3LlXHYbLaKAfmRI0c4mgQRUTvkzoKWTnS6NdQKWm2xwZitLTY1PK0BVUPvCLfXPyeYShr4+i8tXUVNW6fD4cDVq1drWsHGxkbdHe9qoXWeK6Xc/UREVVGUTGYlM/qG0H7m3qdlXnKmPdb+zv298DH970qPHfA6vZB9yx0Noo/HK6UcQgESO+rNZAEso8wWt0K/1dkraeDRTeDeh+rti1Xg8eOWrrKmYFiSpJrHFx4bG2tLMOxyuXDlypWyj7ejDUTUpZSCoLVcMCtEJlAruK9X1ByAl3heLa9z0DoAIB3vrywV1SedAPYSmWzxsDr9M7PF9dOusKT2e7/+VyjAo1tQPv8AuPchDF+uwhDPH9hAMT8FoHUBcU1b4tbWVl0racfsbx6PB8FgENFoNK9uOBKJ6I8TUY9SqsjKipzHC5cdFHrgLnpqohUaIEIBErvqzWTJlFGMMFtcjR6dEU5AQBFAWhFQhICSVoCN2zB88RFMX17D0INVGPflvBEdFPMhJJ9zIPncBSSPX8Cm5Tjwz2+0rI01zUB34cIFXLt2rWWNaZTX60UkEsHKyop+n9PphMvlgs/nK1qeM9ARtYkoEbSWzdSixLJE1NeKrjhUKCEqd3Wi1PNqWVb7vdsC8y7uCJcWaoCbVgSEyA16oQa+QkAoAqatuzDfvwbz/Wuw3L8G4/5m3uuIoREkj72BxHE1+E09fV6d/TDj8ePHmDj31y2L12oKhk0mEyKRCF577bWmN6RZQqEQlpaWYLfbEYvFcOnSpaLh1jQMhonqoKTVGYr0gLVcMFtYS0s0YFJxYOsLQP4sc/scePwQOPwc8PQZ4OhLwNEzwEjrr55SjaoOonOXrzH4rrSsULLjAXegxEgLZNNCqF0mcn5XACiZLG9JQsC0/bke/Jrvr8K09yh/EdMwksdeR/L4BSSOX0DqmVcAo7lse7oqGJ6YmIAsy3C5XHC73ZAkCd/73vea3qh2YTBMVIaiACIT9Oo3LQjujUtzRG2RigNb94DNnIBXC363H6CqepVDz2SC4zPA0y9nguQJwPJUy5tPg6WoZEH/CaShBr2KImqrshICxsdfwnL/IzX4fbAK087X+YuYLEh+67Wc4PfbgKl88Fuo1cFwTTXD6+vr+u9bW1uIxWJNbxARtYkQ2QC3KOBlNpdIl9xXA14tyN3Ugt7PgccHBLyWQ4DtxcztBeDwMWD7PvDoU2Djlvr7zjfq7bPf5T/3yIlskHz0jPq7XVLH8SUqUFXJQpNyGcbH99WShwerMN+/BtOTB3mPC6MZyW/9tV7zm3z221293dbdlVObrY2IulxewJvO/0lEquReNsDNLWvY/Ax48rDycy1PAeM5Aa8W/I6/CIzYK9egxp8AG7czt1vAo1vqz51vgO0v1Vv0P7PLG4zqaz+dEyAfPaOuy8jRGfpRYcmC9reiqAGwyAS7rWR88hXM9z+C+cEqLPevwfT4y7zHhXEIqWf+Sq/5TX7rNXUYvR7BPYeoHwhRkOFlWQNRkeQuIN8ryO7eVX8++aryc62Hc4LdU8D4C9nfR8br73RlfQo4/rp6y7W3mQmMc4LkR7eA+BaweUe93cqZBMtkBsYlNTjOzSaPnVADaOpaihBIKdmsbloRSIs6SxaaxLj7jV7va75/DUPbn+c9LgwmpJ55VS97SH7rNXVylR7FYJiol6Rzgl2Rzs/0EpE6wcPWPWDzbjbTq/1eUMdYxHokm9EtzPAO29o7ysDIOHDyO+pNI4T6P2hBspZF3ritBvqPbqq3XEMjag1yYZD81LPdN2pCH0vnBLqKEEinBVJNLl34/9s7l+bGsSy//y9AipSUkpBUVldn1pvq8YwXnpimlL2Y8G6o+QRSZvgDFLm0Z+wQI8NezGYig1p544WYEd6MN1lShHfeiL2wF/ZEVIrjGT/GdjXpruquVztFUo+URJHA9QK4wMWLL/El8PyqmAAuLoDLIxD44+Dcc+8Cuzq1Qx7i332J2NmvXes5U9B59A8t8fsLdN7/I/CF5ek0dgyQGCaIWcMwwr28BEEAt5eOh9fl5f3aDC/oRnLNHcP78FNL+H5sCtBZhjHgwfvm59N/7JRzQ4pDlkRyvWqm5Prxv5kfmcSqJ9TiZ2bnvVm3wQyjc46OYcAQ3l0rjGFa3t1usJsG4t+dmJ3evv8SsUbNtZ6DofPoD8yQh8dbaD/OgC+sTKm144fEMEFMg9CwBp06rxEEYMbSerMziBjeq7fdt01qUgyv7OX9eCRpzDicOE0OK4sgHA8ft7x9XMxDGgsGpqZVGKAqDIwxKIxBYbCmQ3hrmQKsfWh+NqQMT0bHtJlXJDe+BlrnwLcn5kdm6ZFfJK//nhnOMedwmCK3Y5gC1/T2wg5vmGXYzRniP5zYeX5j9a98dTrrv4/bx0/RfrKF9uNN8MT8ZNkiMUwQ4yQsWwOFNfSF8KfYIkOUWwXOcnB9eNZDWt9rX/Ae0zv1HIRzb9pRBpFZ1C62Uogyab1Z11wpjykg1nrr23UQgVfcrQu3yJXF79Vp920XU47IdYU1fAwk12xxKgtSg3PwjvnbM/98Th37dbXYBtK2ltidxMB+4m+tKAwKAEVxRDKzBLQQzz3PASVmZp9Ipd3lnZYZc/z2K0con35l5kS+egt88xb45r+4t1l54hfJqQ1zaOUIITqq6Zbg7Vjxu13z6s4g7PYC8e9PnLCH0/8D5jl7Ow9/ZnV420L78RZ4cn7zXZMYJoi7EhbWwPVIdV7zekWMEYhIr4j1bnvv4KELY8HS0GCSkAZmTIjfnLs9u3JYw3X39Jx8cR2G9hH42icw1j6GsfYR9LWPoa9+BL6w6hKsgPWQ0+Hgl63+2zdjiO9j6Nb50+W5mUneZJdwVizhbHudPX+vWAJ47w/Mj8ztO+C0anXYs1K/vf2VGad88Z35+b//UWqAAqx9ZOVGlkTyw08HyiE7aXwd1nQOHYBuGPf2ks1u3yH+Q0USv/8LzPOWsaOlrZhfy/O7uD6l1s4eJIYJoh9cYQ2e9GQRCmsIew2o3zOvyLxgOTdtr6VnzRgOaIC1zqHcNM1Py5yymwaU1pkzf9MEu26C3dShtM677tJYXLcFrr76sTlvC94ur+b16PzuhoVzq2MWugtn+4HGEsiOhxl2mIaqMCgLS2CP/xB4/IfuHVw3PVktLKF8c+Y86Pzq2KmvxE1B/Oj3HKG8/jMzjENRx2EKH078rilyZzl+dyjaV4j/8DdYsAa5iP2//wnG3SdAZ+0TO+b39slT8KVHU2rs7ENimHAjhtCVl52FyZXfeV9h+5G2CSsPOkbEhGDHMOwbQ8cgwTuXcAOsdQHlpgHWOjOnQuTeNKV5q7x1BtY683mb+kFffOQI3rVPoK99BMMSv1HqkT6r2N5zDkc4h8AAy7PMoMJ0/qrqA7D3fw7l8c9N4Wx5onH11olDfivlSG5fWVkuvgL+939wdh5LmiPr2V7kf2BOH7w/cGYL+cGdC09v1ASvTOca8R/+1h7oIva7/w7G3Z2q9dWPcPt4yxTAT7ZgLL8/pcYOR8fgqF918Pad9blq49Sa/+7t2ViPTWJ4HhGv9bns4dSdVF1EJJB7Nss3ilnv6EEMATfAbi8t4eoVto7YlUXusMIWAIyFFfCkBiOxBiP50JxPatb8GoykBp58CCOxBn3lyb3OPzpvcMC6RnB0gB5hGqtQ3tuC8pOnVgdAQGUc7PJHqPVfQTn9Ckr9K7C3v7IyW9wAP/4P8yMTXzJDN5SYqb4VFWAxcEUFmGJNY+BMBWeKOVVUgKlQFBWcqViw61jbK2Z9c3/OvsBigOJsD7Eva5kzVdpeMesMuT2stkKxtpG3t9oF0Ubvw0Cnhfjv/tbJ9fu7vwPzZBTSHzxB+8kWbp/8whS/Dx6P4AwYPa2OYYnbjiVu2/ayEL6n79poXIc/qhmtq7G2kcRwVPG9ypdy0pL3LzLcp1Q+RJ9wDnZ7YXljZS+tELMesdsyy7yvSPvFiD+wxKxb2Aox6xa7GnhibabjQYnJ4QvTECz8BPjpT4Cf/jEAK0yD64hdfotY/VeINb6CWq9COf0KrPk1WPvK9CZ7YJ5plLFFNFPBlRhY59ovfpffdwa5ePIUxsoHU2qt+abh3a0hCVxL5LoErundvWj1/9CtKsD6YgzryzE8Wo7j0XIMj5ZiWMYN/uxfj+/7kBi+r9gxrF6xS/loo0bkY9+iDOdg7cuA8AOvl1aUnVnCdrjfsBFflsSsBiPh9ta6xa65noQtMW44TLF3u/Ixblc+Bj6R0r/pt1Avvwf0tvmGQ3pjybgBcNEh2TDFoXWvY9x5o8lE3w1DN387hiHVc5ad7Q2rXA/Zn6dczIvjWG1k1jHBO9Y2hlWuh7c5BMZ1QDfXC/GvL71nhTyYAthY+XDsA6VwznF2o0uhCo4n99TlzW3jptP/HSihMkvgxvBoyRK5y5boXXKEr7aoBqYXvLi4wJ+N8ot6IDE8y8ji1r5AiBAH6jwSJUTvZtO7S4J3ZjB0sPY783N7Cda+sqbvoHiW2e07M67WjrO1OpQNLWyXbMHqD0N46Aja5EPwhCl2oS6M2AAEMWbUBehrn0y7FZNB9MnhkugWYloIa0tMcyVuhj2MSPx2DI7GlVvMvn3Xwakco2stdwYIpVteUGzv7aPluCR4raklch8sKGAzPOIhieFpwnmA2JXidymcIVLIgtc1HCcJ3tHCOdC5hmIJVFusimUhXNuXrmXmWVbal2Cdm9E0KbZoCdg1W8CKkIPAmNuEZsZQEpHC4BxtnWNBZTMtDIgxwZgZIwwzo0aX7uN90+oYHkHb9gnct1cdNK46Ax1DS6qS9zYuiVu3dzcZV4Zs+WxBYnjcUGe1uSIof+UsjT8/0+htR5DeXkJpX7mWmbzcfgclQMDaonfEb064ugAeXwaPL8NYWAZfeGAv84Vl8PgD8IUlGAlJ7CbWzLjb5JrZi56YKbglTFs6R6tj4KbDcdsx7OVWh+PGmrbkqVS/NeD6tuVxS8QY1pdizmfZmU9JZamlGJKxaIgNon8457hqGy5vrd3pTApVOH3XwXmrfx2hMiBlidp1KTRB9uSuL8exvqQirk7xvJM6TYrOi0ZnvG+9SAyPAm9nNTt+iTqrRRF5hKKoJGwfGkMH61wFClYlQMB6PbDKrRSCYLRH2jTOFLdgXXgAHl8Cjz8wBa0lYM2pW9garuVlCj+YAAbntnAMFJq6LFC7reu1rVl+q3NMK7FKq8Px3Xkb3533PueXF5RA0WwLZ6sstRhDTCVv8yzS6hhoXuto3nTQvNZxdqOjed2xyqz5G91a18HZtY6W3v/JuaAySeC6O57ZYQvLcWhJFaoyK+cIs7JwxJzMH1IWDh/K7VhbQ2K4H6iz2txgWF5cg4vhWc153RqSc+4Er6FDufwe6tnXiJ39Gmrza6jn30A9+xrKdQOscz3yQ/JY0sxw4BGwsmA1fAJW8tYuLMOILwOxxbF3NpkHDM5x2+G4bhu47hi4aRu47nDctA3cdAyzvG0K2MCyLgJViN5byWs6DRhMb20ipphTVXEvS9OkGlyeiDEku21n7TemMpxd6zi9Nj17p1cd1K/MqXf5Vjd77L+7vcU3zd5iYC2pukRzaskSRJKneX0pvJMS0ZuOzk1Re6Pj7NotZIXYFaJWiN3r9nBvqpbjiiRmndAEd1xuHCuJ2Y3HdXt4FXt+UoOv9AuJYQF1VossQuDqVqiCGErY4E5qIM7NV1PzpHNtOIdy/dYUumfy5xuo57/py2PLlZgjWC0B202wGgEC1vTiLpkXSqJvhEf1WhKiN5YQdUSpW7D2I2rFdoP0GB8VcYX1L067rE/GFCRCxGtSLKsM8QnH8K4kVHyodX/bwDnH5a1hC2TxCRLO9asOdA6c3Zhex1q9+3DUKgMeWt5kWTivS6/QxfIsC627ohscFy2/kG1KQvbM48G9vB1OD6gKoCXNBxEtqUJbNOfXxLxUJuYX70s8LlPARc5kkZPZzqF8P84duusAwMWPALoM+0nMFByO59bg5mASXJo34KybKy9uD1jr3C12ZS9vQI5PAVcXpJHDpM/SI1PMLjygMIIuGJy7xWnHQKtt4LrNJVHqFrDdRO2NZ7vWBMVqQmVIxhUkYwoW4wyL1nwyrmAxpiDpKUsKQWoL0HBxK8Tpgspm6FXu9GCMYSWhYiWh4tNU986UBuemt/nKLZxP30ni2RLNjWsdOocdf4q33dsRV5jLq2x7mRdVM3uAHbKhYmlhet4+g3NctgyfqD0LEbpnNzrOb3qNxxcMAywR6wjZtUXVEbu2uHXKlmc8m0JvgsIaLC/vvf5eJiSGAYrrnQGEwBWZFrgkdrlhDoLESeD2pnMD9fw3tpc3dvZr08N79jWUm0boZpwpMB48ga59go5L9H4MY/mnM/dKa5xwbopP8/W0gXdtA+9udWfZnpfLzGXZuyrE7CCxf3dFeEMXJXEqloWAdcSsKUAX44qrzN7OnlewGDOX6dX6bKIwhodLMTxciuFnPep2dI7GtV80u7zO1vxFy0Db4Pjhoo0fLnq/IVqMK7YwXg8Iz3hkC+kYFrp0DBQdyGSP7JnHYyvH3J5dd3B2Y4r8YVhJKLZoXQvw0IrpmlW2kpil2NtRwlyhDLL4DYzjjRAkhomxERZ/K3twOaUWGxyjA+XiO8TOAsIaLr/vuqm+9J7fw7v2MfTVD++9d7ejc7xrB4nWbvP+dVdtY2wdqxIxhkVJnMqeVEeUespijjDtJmpJrBL9EFMZ3nsQx3sPeg+20uoYLoEcKJytZfEA+NuzW/z2rHc7VhKKHY6xmlRx2TKcONtrfegY8uW4YorWxZgpbD0eXLtc1Emo89fxUIQ12MNMz2Yc7yQhMUwMhDf+lnORN5fib0cK51CufueEMwixe/Y11PPfdh3IwVhYcYSuJone1Y/BF5Yn+CV6w61418sAsXp1awSWu+q0DVxay6MOF1CY2ZN/eUG1ptJ83F++tKBgKe4RsJJgTcTYnIhV8To1bsV/i4EGxGADBphhYPjMqsSkSMQUPF5dwOPV3g/KV7e65FXW7Xy3YlkO22gbHBctAxetW/y6Ed4xMKEyv5fWF2crhSok1a4e57kiID3ZfYvjnSSREsPNZhMvX760lyuVCra3t7G3tzfFVk0XDkucimVLpJpl3CqDNJVCFCj+duywmzOPd1eEN3zTNVMDV5PQ15w43o4kfnlCG/vFTjfM15jvbnVLjBp413LE6pXlob3s4pW9spZHHUWQiLFAsTrofDJGAyP0Qha9wtPUTwdI81LDbXEshDITAxHZywZ1YL4nLC2YMcMfad3jmzk3hbAtjq0QBzlUQcTaRmVAh/HhjeNV5iasYdRERgw3m00UCgUcHBy4yj777DMcHx/j+Ph44m0aRojCXm/WF6WcmzP2vuCuA3m/3KlDzADtKzOO9+xrxISX9/wbqM2vobSaoZtxpkJf/QD6qt/Layz/ZKwXO845Gtc6vju/xXfnbXx7dmvlRTWnP1y0BxpB4q/WAAAgAElEQVSysxcMQV7YIURsfA5feU4C+7Vq3O31vcvDAmOm10rCe0bZy0IUW0KZeTzNtpAm4TzzMMawmlSxmlTxWY+OgYSJ4+FVKaxhTERGDH/xxRcolUrY3d1FNpsFAGiahmw2i6OjI1QqFWQymcBtrzs64m0dkMQrCVFiIIw21PNv/TG8Z19Dffdj10315ffNuF1vLO/qB6boGBOXLR3fWuL2O0nsfnvexvfnt32l1FpQWQ+hKi976sSdOovx+97TOiowcDUGsJg9hRqfvpeJKebH8joHnZmOt9kTkmEvU5jG+GEAY+CMWfOKXSbPB64fBRN5fTnB82ZOwxoYAEUxw8oUZs7rifHK1ciI4XQ6DU3TQtd3W/eu1YGyQINnED3gBpR3v/OkJhOe3m/BePiwmEZCcwnejvDyrn4ExJfG0tybjoHvJW/ud+e3+O7MWe41jCcD8N6DGD5YXcCT1TierC7gyZozP/UhO4k74Q9xiN9/TxNjpniACsB8kOwunEcXpsGkGWYtyRqGMWbXkTPmTB+vQGUAlHABK0QsCxK7BBEMg/kbUBVH4Npil5nzYl2gY+SWxHBfZLNZNBr+1FHlchmZTAbpdHoKrSKGQgxlbXTA9LY5NTqA0bamHams17q2p6zt2S5oX95jt6Fc16GefQOm34Q3O5b0pCVzsjXwZPjD2LB0DI4fL9xi91vJy3t61fsB7+GiaopcW+zG8WTFnP70QZw6o0QBV4iDFNd7T71NzP7HFJ2MOeWy4GRSHdn5KOqZ83FXPbd4lcphWB5lHQzcFspCLLu8zwPSrVOyk4nHK5ydL8SFMBUCVhKrgQLWN38/zwNi+ojfksIAVWFuscscsSvWzTKREcNB5PN5pNNp/PKXv+xa7+Ly0rW8sLCARGKOYpk6N1CuT6FcnUK5fgt2e+kWk7pbWA4uSM11fQvSGY774ywGffVDJyWZFMtrLP1kpDcWg3OcvuuYMbvntz4v748X7Z6dz5bjiilwZcFri974VJPkE6PGCnHwxfVO7oFGvN5UGbM8P7AzaLBQj6m73BGzbmE73ZtpnzaUwzQkD7NTZk0lIaowBgUMsSCx6vG8CoGsW4cyZOFsuFNZEsSwuDy2iiNoFWY+MKrivI1QruXIieFms4lSqYTXr18jlUrhl7/8ZdcQCQD4o60/di3/iz//p9j75/9snM0cP/qtS+Aq13UoV2/tMnZtlV/VobQve+9vynCRHkb191znnqn82jd4XdyzXbznvnhSQ2ftExgrT0Y2XDDnHOct3RWz+60kdn84b/ccsGFBZXi86ohdEdLw2JquJdWZfyInBkXuQS4L3/E/2IhXmabYdW6QqiSA5xo5TEMdfby/Yn36uQIJcaxLnmUSzvOLS8Rav1/x242qwB0Exnl0fwmVSgV/8id/glevXmFnZ8e3/vz8HGtra/ivb/4zVh44wzHPrGfYel0vhC2zxe6pI3TF/O3FQLvm6gKMxUcwFlPgidUAwegRk2p3EenUDxKk/jIhcgP3we7vK93rtmEKXDtWV4hdc/ldj3HuFQa8/yBuenWleF0heteXY3OSu3ZOYYr7t6jGx9ahRtwQVYXZ3l1Z7IbG8hH3Hq9w1mWxTMJ5ZmGW91b1CFyX2I2IwBV67ezsDKurqyPff+Q8wzKZTAa5XA67u7s4OTkJzSax8uABVlZWJtw6C0MHu2l4xGywN7dbGq4guBKDsbhufpbWLbFrzvPFdRhL0nL8wb0VnNOkrRv44aLteHXP3KEMjevundQAYH0pZovdDyQv7+PVBfz0QZxShc0DIkG+y9MbH9lv0hu+4PLu2t4hOs/mFUWxQjX6qEvCeTiYb8YfNuQNEVIYA1Mcry2TwhXo4XS0RFoMA8D29jb29/fx8uVLHB4eTuag3AC7aXqErdeLWzfjc2+aA8XIcqbCWEzBWFwHX1qXxO4jSfSawpcnVkng3pGbtpkc/sfLthTO4Hh3f3fZ7ploZyWheGJ24/hgzYzdfbwaR5I6qc0R3hCH0eQLpfAFYlKMQzi7XlDLHR/hiS8XU7sDJFx1GNyqcphtg26ZYXW8+wzcL92D7wWREcO7u7sA4BO8IotEpVK52wE4B2udu4Wt7M29PgWzRW69a5ot367BwBcf2mEKQcJWzPOkRils7gDn5shpdWmI0Lr4XHekZR31qw6u2r0fVBIxZoUuSB3VpJCGlQR1UptLRIiDGgdnVgzpEPHmFL5A3FcGEc4EMU0ic44eHR0FdpSr1WoA0DW1mnL2DeIX15aofQt2Vfd7c69PzWwHA2AkNEfQLllCVxK2QvTypDayTlnziBjes37liNmGLWx1n9ht9TGYhExCZXi0HLMF7gciI4MlelOL1Ekt2shprOR0VN70VG6vbz9vZSh8gSAIYvpERoFls1nXUMwC4RHO5/Oh26b+/T/BaqK/G46xsOJ4br1xty7Rmxrr6GFRx+Ac5ze6y1N7KolaIXBPrzpoXOloDzg08GJcQWpRRWophvWlGFLSx1w216UWY1heoNHR7gfMnVvVlWPVk6YKDJyJbdzlrukd38JQ+AJBEMTsE5lsErVaDcViEcVi0fYQN5tNfPbZZ8hms4HxwqJ3YuNf/RQPUo/MOFs5PCHAmwt1YdJfLTLoBkfzRncJ2fqVLGx1W+w2rjvQB0w3/GBBcUTtoiNog8TuYpxCTaaDx8sqhGigGFUcwRooUr3bTPBbdElTROELBEEQo2Xc2SQiI4YBU/wWCgXU63WkUinUajXs7u4il8sF1hfGrf6vv5teNol7TkfntqfWLW51nF530JDKmjc6BnTgYi2puoRtsLhV8XAxhgR1RBs/IusBi0EexcoUrf6wAf+IV7MJA1yjJ8mjKkU50TxBEMR9gFKrDYCmaYGhEsRg3HYMK75W93hu3WK3ft3B2U3/HQUBU3Roi6pbzIaI3YeLKuIqCdyJYwteM/6VM9XJeHCPOm+KHJz2aEpSSqL7NlQoQRAEMT4iJYbvK5xztHWOW92ctnSOtm7Yy/L0VjfM+Y5n2VfXsNbL5YZnXxy3nYDtB3Tfqgx4aIcmmJ5afwyu+VlLqoiRZ20GkDt7xcCZYs/PsuD1JpmnHJwEQRDEXSExDODHyw6aeuveiM9JEFMYUkuqOyRh0d/BbH0phtWkSqOgzSTM7eGVxO+sCF4RnmB7axVnXgwTGqVRlAiCIIjZg8QwgOf/7ldQEkvTboZNTGFYUJ1PXGVYUBVryuzpQkxxLTtTJXB7b91EzL/PuKpgKa5gJUEZFO4HDFxRzBheIXjlsIaptMgTkhASnkDxtwRBEMQsQGIYpvhMxgPEZoCAXFAVxGNesap4hKclNn0C1tnWXO/fNq4y8rISPuxOa4oqzU9W8HoHfxAeW8bkTAoUnkAQBEHcL0gMAyjnfp+ySRDThyn28Lyy+J3EgCxhQpcGfyAIgiCiDolhgpgkkuAFU504XqaOLfUYjXJGEARBEOGQGCaIUSPn4pU7ro1B8PYSuhSXSxAEQRDdITFMEMPgEryqlIs3NjLBKw8EQcP5EgRBEMR4IDFMzBHuYXu5PS+NlOar5wz/O+rBJxQSugRBEAQxdUgMA7ju3CDWMT16jgRizpSJeU+5VSiXUeylTJD4FHYLEp+edZIg5fZu/Ov88wHHmPDfxSt0nWwLVjkJXYIgCIKYCUgMA7jqXEHpjHYQAsY8otlTJpX66rr+DRDoXtHOPILPJ9rt1VYaLqaAKSpcwpIpkMWkKT6HEZxuARxFvJkXVI/QpfRiBEEQBHF/IDE8Jjg3R5XjkEaXG2igOVNUcpfAtKZcFrAAZ9xTx9oeSheBaphHEQKaW8KZwxTbvLuYt6dBAlwSzk6ZvC9Z6EvSP2D/kxKVIj5XYbCzK4h5MVAECd3owjkHBwfnHAYMgAMGDHOZm78VgxvgcOqJuvK2gPt3ojDFdR6Lc16UMc9vQV4v3jq5yuncGzvy31P8Z/7vKZeu8XJdu9xTFnaOMMagwBnkSD5nuk7FtjMymiRB3GdIDI8KW5hKXlYhTH1eV9kjy5y6sLad4A3PuaA7/w4m2ieDc/Nwe8gBj3dcqqvYNwuGmGrWMUMUFEfgiqmqAODWfrgkVLgtTAwAnJsPCt6bGTEdhMiwhaosaj0iViwHiVg+wpNe/KYAQOf6yPYrcInrAHEUZcE9TqEKwD5HJvE9nIW770/+u9liOuB8EMJZiGj5PBCCfNbPAYIYBySGAXA1Dq4mHI+qJGjtcAFb0AKAW9xGPSxgFnDdPGyPrSlaFYVDAbcFLmPWvAKYdxr33YYD0AHoHGiLVXfULF6vuE+weG4wLkEiLfvWu7znjniRj+E99n0gTMQa3LD/1l4RGyRqRyli7wuyqLMKRk4vwQ34PZhAsOC+b0L1PiLbb1R2soUz/G84BvFeK0y5V9cmYj4hMQzgP53+DZZvl6EyFQpT7KkSsNxPHbEcVocuDG5EiIIchqAo5iOHI3Ax0zlzxQ173CKlFz7RHSCow0S5LwwmSOQIwW5NvCLWK2yBYFF7nxFe57bRRod30DE6aBtt6IYObr1JkL1tYd7XbgLSG2rhqufZz1i+4wQE9yDI3nyDG9C57p6Hv9z3QUBZH3VGfRwOjgV1AUk1icXYIpKxJJJqEslYEgk1gWTMKrfKkrEk4kp84jaXf6ejeMMRJpZl77W3nr1tj2tRkGOB7rPEIJAYBvBv//7fQF1UJ3Y8BsUljt1iWwkU0EGCPKgO823TXbyHlZvtFBcUU5AKmWTe6BkUaypfxsS2ilVuhySI2FuIGFzFisNV3K/ypIue8D70EhO96onv0o+o6FpPiu2TPSNymdwe8eAjxwOOG5+IMQtnFp3r6Bgd30cWmnKZbujmlJvToO3C1vVaL68Tx3HVkYTvrNHtfO4aHtHF4wv0/q2EiXv5IYBz7hKSg4pRISDnGZWpLtEsC2XvvCywE7GEvd4rsGUBPom4Y9e1aYJ/Tq8w9p2v3vUDvLWzt4d4a+x/EzjLwjyob1NgmSeEMmidfN8JdA71U7/Ldmc3Z/18paEhMQzgH63/HOqial14dfvJP2jZVQ4DuuEs69KUI9z7xWFA5wZ03pngtySmjVc8Bwlmu45HUA8qvHttK98Q+mqDp4wxBoMboWIxTEx610VF5KhMRUyJmeIv4PW+N7Z11Mjxs1bB3CHOVdcHzjxjzHIYMMd5ELRNyD7E9vbvxbMPed9hbRC/21vjFjedG/Oj3/jnranwyOpcx7v2O7xrvxuL7RJqIlRgL6qL9rzwXAd5tcPE+jS82jKz4iCQxbV32Su+w+hXQAZdYwI79U8Ar8NDdjjI9w15fdB95fL8cqztJDEM4M9//i/xYGVlpPu0X6EJwQwDhqG7luVynfeuY6CHSBd1uQ6Dc1uwG55t7HLDEu9whLxYb30L1zQsjq+fTizeOM+genYdzzr5Ru/aV0A91zEC4hFlL9Mwx5A7Xg18Tkj7mEex0g8KFMSUGOJKHKqiuqYxJYYYi5lT6+Na323dGLa1l1lsYM9PPx3A5PNUnDPDns+D7ruf31SvbUTbvGLQ+2Fwi8xhBeeset/uQttou4Tydefanm91WrZovu5cdxXVQfMtvWUfp6W30NJbOLsdvffN69WWPdSyuFYV1f1wLv1d5XPF9WAjPaT3qh+0flL15fb2Vd8SxgY3fGKxwzu2kBRvs4LEo27ooULTFqN9CtGwusKp0W1foxLf+vXoOyPLkBgeEGb/Izx9TrnzxCf61Kmu1yeuWXex9FQoHSvgOAg8zv3qPBUFvEJbjosNEs9yRzFbUHvEtR2fGJLSS14PT+qvsOO59tHnvr0ZGez1UpnBDaiK2lMk9itsxTqVTS5caZq4Xr3e059ut9fPXi+X1ysli2x5WTAtL9asEVfiiC/EsbIwWmcNYP72W3orUCjLovumc2PXCxXdU/RqE/cLBua6R6iK6twDrDdsQeuNKwN/j78fW7tIDANYS8axuuS8yiGxSfQiCmKGuL8EvXL1xjAO2lEyKAbSG1fZz6vcceAT0yHi2pn0qO95bd5rv776ERD3ClOwGFvEYmxxLPv3erXDxPN15xotvWU/jLs6LsLdiVE8mHvXy3XkB37fw37A+rD6XgeB6DQpr+9WX14vb3sXwoSk1ymhMsf5INcVjogw0dlrfT+iNawtMSV2J4fHxfkF/gp/dSf7dYPEMIB4TEFMpcTlxOB4O1aErfcKkKB1vm29oiXgWHJZUDuCjhG0P/ltR1/bejx+QLgA8K5z1fOF8g2xv4DOFv3UCztW1/312EeQV7TfnvLeekKMhonWecJ3vt9zEwwSdgK4xbY3VCYsFd0oxNddGKdX+77iFdPdhDfg9EWY9JuzoLc+gP9aJsrseiEdE4Oud/K28nUu6CEcABLtxGi/pAcSw4D9RCPodjOUGceFpt9jj+v43ehX+Mnrg8RV6PY9BFvQ+p7bh2xzFyEY1v55pOvfhExEEIHYgmACv5EgYd2P+A4T3vI+Zkl8T5N+7w3edb3uT0H1BxWbvntpiNic9QftcbctcmJ4f38fp6enWF9fR7Vaxfb2NnZ2drpuk0qmsJpcnVALJ88wAntar0MJgiCI0TFJ4Q305/UG4Ju329ulod0evruuC3B+9KrnE6LkDIk0kRLD+XwemqahWCzaZdvb26jX68jlclNs2XQZ5Ifb7UJEEARBEN2YtPgmiFEQmUDZSqWCUqnkEsIAUCwWkc/nA7dptVquKWHa4i/+4i/IJhJkEz9kEz9kEz9kEz9kEzdkDz9kEz/j1muMD/IOfYbJ5/N48+YNTk5OfOsYYzg8PPSFS/z2t7/FRx99hN/85jf48MMPJ9XUmeb8/Bxra2s4OzvD6mp0Q0cGgWzih2zih2zih2zih2zihuzhh2ziZ9x6LTKe4XK5jHQ6HbhO0zS8fv16wi0iCIIgCIIgZp3IiOFarYZUKhW4Lp1Oo1arTbhFBEEQBEEQxKwTqQ503Wg2m74yESHy/fffu8oTiQQSifHmtJtVzs/PXVOCbBIE2cQP2cQP2cQP2cQN2cMP2cTPxcUFgMGyYw1CJMRwkNDth3a7DQD4xS9+McrmRIKPPvpo2k2YOcgmfsgmfsgmfsgmfsgmbsgefsgmfoRuGzWREMOapg213aeffopqtYp4PO5KPzbPnmGCIAiCIIhZgnOOi4sLPHnyZCz7j4QY7kWz2QwUzIqi+DrdVSoV1Gq1ngN1zAPNZhMvX74EYMZkb29vz3W+ZsC0SalUgqZpODk58eW1nneazSY+//xzHB4eTrspU6NUKqFardopHQ8ODpDP50M7+M4L4nqysbEBANja2kImk5lyq6bH7u4uXrx4Mdc2CGJ/f9++XzebTezt7U25RdOnUChgY2MD1WoVT58+nVt9Uq1W8dd//deB339/fx/pdBr1eh0ABtcqPCKk02mezWYD12maxnO5XNftj4+PebFY5JlMhu/t7Y2jifcOr800TeMHBwdTas1skM1m+cnJib2saRovFotTbNFskcvlQn+H88LBwQEHYH8ODw+n3aSp02g0eCaT4Y1Gg3Nunie9rslRJ51Ou84TOl+471p6fHw89/ecXC7nskEmk3Hdg+aBXvosl8u5fje5XI4fHx8PdIzIZJPIZrP2E4GXZrOJ7e3tntvv7e1ha2trHM27dzSbTbx588YVj53L5XBwcDDFVk2fer2OcrlsL6fTaVSr1Sm2aHagjC0O1WoV1WoVnPO59eLIFAoFPH/+3Pb4FYvFuX+jkslkcHJygpOTE1SrVZycnCCXy831+eJNgbq1tRU4dsC8IN5EPnv2zC7LZrP2G9t5oZc+K5VKrt/N7u7uwNeXyIjhfD6PSqXi60wnhEs2m51Gs+41tVrNJ3DmXfCcnJy4XtvVajXs7u5OsUWzQ7lc7vnQOS+k0+m5D4uQKZVKrmuwpmlD9/WICiJEIpPJIJ1Oo1wuz72zIZVKYXt7276Pl0qlub6+vnnzBoC7X9TGxgYqlcq0mjRzhNlCdlr1Q2RihjOZDHZ2dvDy5UvXE8Ff/uVf4k//9E9RKBRsIZfP5+f66VvE7jWbzVCbaJqGRqPh2q5cLkf2oaIfm3gpl8soFotkE5i2ePbs2cAXoPvEIPYolUpIpVJ2vajGPfZjE1Feq9Xsm3uUY0H7PU/kWOGjo6PIXkeA/m1ycHCAzc1NfPbZZ8jlctje3o6sXfqxSdjYCVFxSg1z3/VSq9V8D9bCbmH9xQK5ayzHrFEsFvne3h4vFot2/KKIU+PcjD0BEBqvlsvlIh8znMvlBrIJ55yfnJxwTdN4tVqdRBMnziA2aTQavFgs8nQ6HelzZRCbiJi2w8PDyMYM92uP4+NjV71sNhvZONB+bCLK5LjHXC4X2Vj7Ya6vOzs7k2ja1BjEJuLa2stm951+bQLAdd/d29vjUZFug/5WgvTZwcEB1zTNVVatVjkA1757EQ2LhrC3txdoDHEyBQVYR10MD2MTzqMdtD+sTRqNRl+dM+8jg9hEFjlRFcPDniOiTiaTGWfzpkK/Njk5OeEAXNePw8ND3w0sCgxznhwcHES6k9ggNsnlcvZ5UiwWIyuIB72+Ck3SaDR4LpeLxG9nVPrs8PDQ93AgrjmDiOHIxAwHcXR0hM3NTV/58+fPAQDHx8eTbtLUGcYm+Xwer169imwKoEFsIseka5qGZ8+eoVQqjb+RE6Zfm9RqtbmIjR3kHPGeD+vr65F5rSnTr03Ea0rveTLsYEmzzDDX14ODg0j/hga5ltTrdfs+s7e3h5OTk7m+vgKww0WOjo7w5s0bbGxsROJ8GZU+C7KFSKYwSL+ESIthTdMCM0wIA0XxBtWLQW1SKpWQz+ftC9TR0dH4Gzlh+rVJpVLBw4cPIx0XK+jXJuVyGZVKBfv7+9jf38fr169Rq9Wwv78fqd9Xv/ao1WrI5/Ou7356ehrJLDX92iSdTkPTNN/5EMUOdMPccyqVSmhsaBQY5Lfz9OlTV51MJhPJmOFBz5NsNoudnR1ks1lUq1W8ePFiIu0cJ6PSZ0FOumazOfB5E5kOdEGEpWSRL9LzxiA2OTo6sr03lUoF9XodX375ZeQ6H/Zrk3Q6jWw26/qRvXnzJpIdgfq1iTexuRDBUbPJIOdIsVj0/Y6imCVgkGvJixcvUC6X7RvX69evI3FD9zLoPUeUR/HBQNCvTbLZLIrFouva0Ww2I/lGcpDzZGNjA8ViETs7O3aGpyjcg0epz3K5HI6Ojmy7HB8f24Me9UukxXAYYnQs2ViVSgWvX7/GF198gVQqhfX1dWSz2Uj+EIPw2qTZbAamtJmnEei8NhGjze3v7wMwPX7Pnz+PnPDrRtBvR+D1DOdyuUjf5IFge+zs7NjnSLVaxcHBQSS9W2EE2WRvb89+e3B6eoqnT5/S78ZC07RIe4bDCLLJwcEBCoUC1tfXXTmp54UgmxQKBdTrdXtky6iHdw6jz8R5U6/X0Ww2sbm5OfgDQ9/RxRFB9DKMak/mYSCb+CGb+CGbuCF7+CGb+CGb+CGb+CGbTNcGcyeG0+n0XJ9sQZBN/JBN/JBN3JA9/JBN/JBN/JBN/JBNpmsDxjnnd/Rq3xvy+Tw2Njbm6vVcL8gmfsgmfsgmbsgefsgmfsgmfsgmfsgm07dBpLNJyOzv70PTtLk+2byQTfyQTfyQTdyQPfyQTfyQTfyQTfyQTWbDBnMhho+OjnB6euoLxI9i/sJ+IZv4IZv4IZu4IXv4IZv4IZv4IZv4IZvMjg0iL4YrlQpqtZrP0M1mE9VqdUqtmi5kEz9kEz9kEzdkDz9kEz9kEz9kEz9kk9myQaRjhmu1Gra3twPTGr158wYvXryIRL6+QSCb+CGb+CGbuCF7+CGb+CGb+CGb+CGbzJ4NIi2GNzY2uo5icnJyMjd5hAVkEz9kEz9kEzdkDz9kEz9kEz9kEz9kk9mzQaTFMEEQBEEQBEF0I/IxwwRBEARBEAQRBolhgiAIgiAIYm4hMUwQBEEQBEHMLSSGCYIgCIIgiLmFxDBBEARBEAQxt5AYJgiCIAiCIOYWEsMEQRAEQRDE3EJimCAIgiAIgphbSAwTBEEQxJQplUrY2NjAxsYGSqVS17r7+/t91yUIojc0Ah1BEPeeSqWCer0OAIFj3RPErFMqlZBKpbCzszPQNgCQy+XG1SyCmAti024AQRDjZXd3F81mE+VyGQBQrVaRTqdddcrlMgqFAiqVCgBTUB4cHPjqzSK1Wg0HBwf44osvkE6ncXJyMtR+jo6OcHx8DADQNA3NZhMAkM/nkclkArfZ3d1FpVJBrVYDYNpN0zRX29LpNF68eBG6j+3tbdRqtdB9NJtNvHnzxm5Pv/6LUbSt2Wxic3MTOzs7KBaLfR33PhDV70UQxJBwgiDmgmw2ywHwTCYTWmdvb48fHBxMsFWjI5fLdf1uYTQaDZ7JZPjOzg5vNBquddVqlWcyGZ7L5bruo5tdj4+PuaZpfG9vr2sbAPB0Oh1a5/DwkAPwtbEXd2lbtVrlAPjOzs5Ax5x1ZvF7HRwc8MPDw4G3ua+/V4KYJShmmCDmhEwmg729PVQqldA4w6dPn2Jra2vCLZsewkOYTqdxeHjo8pwCsD3Nb968wfb29lDHyGazODk5QalUwv7+fmAdcVzv8WV2dnaQy+VsT+8o6NW2dDqNRqOBw8PDkR1zFojq9yIIYjhIDBPEHFEsFpFOp5HP50NFVTdBFjU+//xz1Go1vHr1qmu9V69eoVwuh4rZXohwhEKhcCcxu7u7a8dGj4pebYvq+RDV70UQxOCQGCaIOUN4w3Z3d6fckulSq9VwdHSEnZ2dnsIok8kgnU7j5cuXQx9PdHIqFAoDbSfiuAFga2trpJ5hwbBtIwiCiALUgY4g5gwRLrG/v49SqdRXT/Rms4lCoYCNjQ0AZie8QqFgd7CrVCooFAqo1+tIpVJ2R7RarYZ8Pu8rL5fLdvmzZ8+Qz+dRLpdxfNM4OYcAAAbDSURBVHyMfD5v96ivVCp257HT01M0m00Ui8WRePUODg4AoO/wh2w2i1KphHK5PFTGCk3TkE6ncXR0NNB2r1+/tju4aZo2lswBQW2r1Wp258t0Om3/7SqViu1Rz2azePXqFUqlEjRNw/HxMVKpFA4ODtBsNu1wnC+//BIAAsMS+jm3+jmejOhUubGxYXc8rFaryOfz0DQt8HvJeN8AeO0+TJsIgphhph20TBDEZPB2kkqn0xwAr1ardtnh4aFrmXOzc1c6nebHx8d2WbVa5Zqm+epmMhlfZy3RQS2oc1g6nea5XI4Xi0V7WXRqqlarPJ1O85OTE7t+sVgM7WQ2aAc60aFQ/l7dKBaLHIDdVhn06JgoyGQyHIDrO3Xbx/Hx8Z07ed2lbY1Gg2ez2cDts9ksz2azPnuIDnnejl2apvnqDnJudTuetyysveK7dftemUzG15GtWCwG/h0GaVMvqAMdQUwPCpMgiDlFeOny+XzXep9//jnS6bTLGyqWva/VgzrfaZoW2ikvnU7jiy++sL1uJycndruazaYvPnZvbw+1Wm0kAw0MG3tbrVaHPmYqlep6bOFJ393dxebm5tCd9kbVNuExDiKdTqNcLvvy4m5tbWF/f9/nPd/a2sLr169dZYOcW92OJ++3UqnY3mAZ+TwP+175fD4w1+/e3h7K5bLPq99vmwiCmG1IDBPEnCLCJcrlcqi4bDabODo6CsxD+/TpU1c867CkUqnAbAqZTAaNRsN3bDkH8F2PC6DvfZ2envraOChCaIpje0mn0zg4OMDh4SFOTk4CX+GPi15tCyJIVKbT6dBymWHOrX72m06nUavVsL29befWBsxsHGH5lAWlUin0ASRIoPfbJoIgZhuKGSaIOaZYLOLo6Aj5fB7Pnj3zrX/z5g0AuOI/Baenpz3FRT/0Eg7eY4v44buSyWRQLpf77pAm6j19+nToYwrh3a9YymazPkFcqVRGYve7tg0IF85h5fKDxzDnVj/7FXG7u7u7trDNZDIoFotdY72F+A77/qlUKvBc6adNBEHMNiSGCWLOOTw8xObmJnZ3d30hE+JGv7m5ObYhX7t5WkVHJ3k0vLtkdJB5/vw59vf3cXx8jL29vZ71hZdxkOFyvYgOV4N4l71/E7lD3SgZpm138ZIPc271e7xsNotGo2F3yiyXy9je3sbx8XGoIO43bKbZbLraMa4UbV7PtoD3OQIhQRD9Q2KYIOacTCaDXC5ne+fkXvBCdN0lThYYLj43n8+jUql0PbYYUngYMpkMstms7R3utp+joyM7k8WwBNm3H4LCC0bNsG27C6M6t7xUKhXU63Vks1n7A5gPVgcHB6FiWMS1h70pqNfrdgjIJBAZOQiCGD8UM0wQhO15DfJE5XK5wHLAn5c2LJ53mNjiUqkUKFzk/Q+apszL4eGhPQhJGM1mE59//jmy2WxfHuQgarUaCoUC9vb27hRPGvZ3uAujatswDHJu9Uu9Xg9M4daro6imadjZ2Qnt+CbCiSZFOp1GJpPxfQiCGD0khgliDqjVaj0FaZhXsFgsotls+nKvHh0d+eJnt7e3fZ61crmMdDqNer0e6HUL835lMhk7rlQgBLLYxhs7PKgnTdM0nJycoF6vY3Nz07d9pVLB5uZmYOxuv5TLZWxubuLZs2ehnmVx3G7tr1QqyOfzdj7eUdBP28LaVa/XQ8uDCCof5Nwa5HilUsl3vlcqFTx//txV5t3fq1ev0Gw2fQJdZMfwPgwNagOCIGYTxikAiSAijRx7mMlkkM/nQ2M0C4UC8vl8oIdQeOrW19ftfQV5bvf391GtVm3Rls1m8fr1a5RKJaRSKRQKBWxtbaFQKNjtymaz2N7edokN4ZEFnE5rIqZ1e3vb1bu/UCjYXmJRPujAGEdHR7ZXUGQkSKVSyOfzoR653d1dVCoVW+TLMbciNZzwPIe1p9s+xH5qtZq9vlvc6yjbJtK8yX8jMeCJ197CRoOUy7HX3c4t4bnuZ7+FQgGpVArlctn3lkIMnBH2veS/sdye09NTbGxsuH4zg7apn7+X+H0MEpMuwlvGFc9PEPMCiWGCIAiCmDIkhglielCYBEEQBEEQBDG3kBgmCIIgCIIg5hYSwwRBEARBEMTcQmKYIAiCIAiCmFtIDBMEQRDEDFAoFLCxseEbntrL/v4+NjY27jQIDEEQDpRNgiAIgiAIgphbyDNMEARBEARBzC0khgmCIAiCIIi5hcQwQRAEQRAEMbeQGCYIgiAIgiDmFhLDBEEQBEEQxNxCYpggCIIgCIKYW0gMEwRBEARBEHMLiWGCIAiCIAhibvn/kEMrDeqEQkwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 800x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "f, (ax) = plt.subplots(1, 1, figsize=(8,3),sharex=True)\n",
    "\n",
    "\n",
    "ax.plot(results[-1].mean(1), label=\"Backward Euler/ IFT\");\n",
    "ax.fill_between(range(10), results[-1].mean(1)+results[-1].std(1),\n",
    "                            results[-1].mean(1)-results[-1].std(1), alpha=.1,);\n",
    "\n",
    "ax.plot(results[-5].mean(1), label=\"Backward Euler/ adjoint\");\n",
    "ax.fill_between(range(10), results[-5].mean(1)+results[-5].std(1),\n",
    "                            results[-5].mean(1)-results[-5].std(1), alpha=.1,);\n",
    "\n",
    "\n",
    "ax.plot(results[3].mean(1), label=\"Forward Euler/ adjoint\");\n",
    "ax.fill_between(range(10), results[3].mean(1)+results[3].std(1),\n",
    "                            results[3].mean(1)-results[3].std(1), alpha=.1,);\n",
    "\n",
    "\n",
    "ax.plot(results[1].mean(1), label=\"DOPRI5/ adjoint\");\n",
    "ax.fill_between(range(10), results[1].mean(1)+results[1].std(1),\n",
    "                            results[1].mean(1)-results[1].std(1), alpha=.1,);\n",
    "\n",
    "\n",
    "ax.set_ylim(.0, 0.018*1000)  # outliers only\n",
    "\n",
    "\n",
    "handles,labels = ax.get_legend_handles_labels()\n",
    "ax.legend(handles,labels, bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',\n",
    "           ncol=2, mode=\"expand\", borderaxespad=0., edgecolor=\"black\")\n",
    "\n",
    "\n",
    "ax.tick_params(direction='in')\n",
    "ax.set_xlim(0,9)\n",
    "\n",
    "ax.set_xticks(np.arange(0,10,1))\n",
    "ax.set_yticks(np.arange(0,20,3))\n",
    "ax.set_xticklabels([\"$2^1$\",\"$2^2$\",\"$2^3$\",\"$2^4$\",\"$2^5$\",\"$2^6$\",\"$2^7$\",\"$2^8$\",\"$2^9$\",\"$2^{10}$\"]);\n",
    "\n",
    "ax.set_ylabel(\"Time [ms]\")\n",
    "ax.set_xlabel(\"Neural ODE Dimension [-]\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "bullet",
   "language": "python",
   "name": "bullet"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> pix/scripts/node/time-dim-analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pickle\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "import numpy as np\n",
    "# creates a figure with 10 (width) x 5 (height) inches\n",
    "plt.rcParams['figure.figsize'] = [10, 6]\n",
    "import glob\n",
    "from matplotlib.pyplot import cm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def load_pickle(file_name):\n",
    "    with open(file_name, \"rb\") as input_file:\n",
    "        file_content = pickle.load(input_file)\n",
    "    return file_content"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 199,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_mean_std_over_mus(x_ax, solver_runs, names, plot_title, filter_=False, file_to_save=None):\n",
    "    n = len(solver_runs)\n",
    "    color=cm.rainbow(np.linspace(0,1,n))\n",
    "    for j in range(len(names)):\n",
    "        solver_results = solver_runs[j]\n",
    "        method = names[j]\n",
    "        if filter_:\n",
    "            if method == \"implicit euler IFT\" or method == \"dopri5 adjoint\":\n",
    "                j += 1\n",
    "                continue\n",
    "        n = len(solver_results)\n",
    "        c = color[j]\n",
    "        sigmas = []\n",
    "        mus = []\n",
    "        for i in range(n):\n",
    "            mu_res = solver_results[i]\n",
    "            res_np = np.array(mu_res)\n",
    "            #\n",
    "            mins = np.min(res_np, axis=1)\n",
    "            mu = mins.mean(axis=0)\n",
    "            sigma = mins.std(axis=0)\n",
    "            mus.append(mu)\n",
    "            sigmas.append(sigma)\n",
    "        t = np.arange(1,len(mus)+1,1)\n",
    "        plt.tick_params(axis='both', which='major', labelsize=14)\n",
    "        plt.plot(t, mus, lw=2, label=method, color=c, marker=\"o\") #+ \", min:{}\".format(round(np.min(test),3)\n",
    "        plt.xticks(range(len(x_ax)), x_ax)\n",
    "        plt.xlabel('dimensions', fontsize=15)\n",
    "        plt.ylabel('time (s)', fontsize=15)\n",
    "        plt.title(plot_title, fontsize=15)\n",
    "        mus, sigmas = np.array(mus), np.array(sigmas)\n",
    "        plt.fill_between(t, mus+sigmas, mus-sigmas, facecolor=c, alpha=0.1)\n",
    "        plt.legend()\n",
    "    if file_to_save:\n",
    "        plt.savefig(file_to_save)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "stats_path = './time_dim_relation/artificial/'\n",
    "plots_path = './png/artificial/'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "./time_dim_relation/artificial/dopri5_backward_time_adjoint_inout_dim_1-512.pkl\n",
      "./time_dim_relation/artificial/euler_backward_time_adjoint_inout_dim_1-512.pkl\n",
      "./time_dim_relation/artificial/implicit_euler_backward_time_adjoint_inout_dim_1-512.pkl\n",
      "./time_dim_relation/artificial/implicit_euler_ift_backward_time_adjoint_inout_dim_1-512.pkl\n",
      "./time_dim_relation/artificial/implicit_euler_ift_backward_time_adjoint_inout_dim_1-512_CG.pkl\n",
      "\n"
     ]
    }
   ],
   "source": [
    "forward_times = []\n",
    "backward_times = []\n",
    "\n",
    "#implicit_euler_stats = []\n",
    "for filepath in glob.iglob(stats_path + '*.pkl'):\n",
    "    if \"adjoint\" in filepath:\n",
    "        if \"forward\" in filepath:\n",
    "            #print(filepath)\n",
    "            file = np.array(load_pickle(filepath))\n",
    "            #print(len(file))\n",
    "            forward_times.append(file)\n",
    "        elif \"backward\" in filepath:\n",
    "            print(filepath)\n",
    "            file = np.array(load_pickle(filepath))\n",
    "            #print(len(file))\n",
    "            backward_times.append(file)\n",
    "print()\n",
    "for filepath in glob.iglob(stats_path + '*.pkl'):\n",
    "    if \"adjoint\" not in filepath:\n",
    "        if \"forward\" in filepath:\n",
    "            #print(filepath)\n",
    "            file = np.array(load_pickle(filepath))\n",
    "            #print(len(file))\n",
    "            forward_times.append(file)\n",
    "        elif \"backward\" in filepath:\n",
    "            print(filepath)\n",
    "            file = np.array(load_pickle(filepath))\n",
    "            #print(len(file))\n",
    "            backward_times.append(file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "methods = [\"dopri5 adjoint\", \"explicit euler adjoint\", \"implicit euler adjoint\", \"implicit euler IFT\", \"implicit euler IFT CG\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 193,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(5, 5)"
      ]
     },
     "execution_count": 193,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(forward_times), len(backward_times)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 194,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(10, 100)"
      ]
     },
     "execution_count": 194,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(forward_times[0]), len(forward_times[0][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "x_ax = []\n",
    "k = 1\n",
    "while k <= 512:\n",
    "    x_ax.append(k)\n",
    "    k = k*2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 212,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAooAAAGOCAYAAAAQDSIHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ncRzHcXJxoeg4juM4juPk8v8BaKyaMOcyvBkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1174816d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_mean_std_over_mus(x_ax, forward_times, methods, \"AVG Forward time\", file_to_save = plots_path + \"forward_time_dim.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 213,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnAAAAGOCAYAAAAXYz5XAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nE5v5Ron4QE4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11741d160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_mean_std_over_mus(x_ax, backward_times, methods, \"AVG Backward time\", file_to_save=plots_path + \"backward_time_dim.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 214,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoEAAAGOCAYAAADo7dnwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/n+3TTx9a8fj4gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x116886240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_mean_std_over_mus(x_ax, backward_times, methods, \"AVG Backward time (zoomed)\", True,  plots_path + \"zoomed_backward_time_dim.png\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## old functions, use if input the averages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoEAAAGOCAYAAADo7dnwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117321588>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = len(methods)\n",
    "color_map=cm.rainbow(np.linspace(0,1,n))\n",
    "i = 0\n",
    "for method, stats in zip(methods, forward_times):\n",
    "    #mean = np.mean(np.array(stats[0]).reshape(-1, 10), axis=1)\n",
    "    plt.plot(stats, label=method, color=color_map[i])\n",
    "    i += 1\n",
    "\n",
    "plt.xticks(range(len(x_ax)), x_ax)\n",
    "plt.legend(fontsize=14)\n",
    "plt.tick_params(axis='both', which='major', labelsize=14)\n",
    "plt.ylabel(\"time (s)\", fontsize=15)\n",
    "plt.xlabel(\"ODE dimensions\", fontsize=15)\n",
    "plt.title(\"AVG Forward time \", fontsize=15)\n",
    "plt.savefig(plots_path + \"forward_avg_time_with_CG.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAngAAAGOCAYAAAAEtH6jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1168d9048>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "i = 0\n",
    "for method, stats in zip(methods, backward_times):\n",
    "    #mean = np.mean(np.array(stats[0]).reshape(-1, 10), axis=1)\n",
    "    plt.plot(stats, label=method, color=color_map[i])\n",
    "    i +=1\n",
    "\n",
    "plt.xticks(range(len(x_ax)), x_ax)\n",
    "plt.legend(fontsize=14)\n",
    "plt.tick_params(axis='both', which='major', labelsize=14)\n",
    "plt.ylabel(\"time (s)\", fontsize=15)\n",
    "plt.xlabel(\"ODE dimensions\", fontsize=15)\n",
    "plt.title(\"AVG Backward time \", fontsize=15)\n",
    "plt.savefig(plots_path + \"backward_avg_time_with_CG.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoEAAAGOCAYAAADo7dnwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4yLCBo\ndHRwOi8vbWF0cGxvdGxpYi5vcmcvNQv5yAAAIABJREFUeJzs3Xl4FEX6wPHvG8gFgYQjIZAEE4RA\nwg0BDcciiCuroruKeK7LuqCgIoiIB4og/tRFBFlE8FgVEV1XQNdVQFgE5VAgEeQwhENuwhFOAQOB\n1O+P7oyTYSYzCSST4/08zzyku6ur3+4E8lLVVSXGGJRSSimlVOUS4O8AlFJKKaVU6dMkUCmllFKq\nEtIkUCmllFKqEtIkUCmllFKqEtIkUCmllFKqEtIkUCmllFKqEtIkUCmllFKqEtIkUKkKQCzbRcSI\nSGOXY0+ISK6I1PVw7u32ee2c9kWLyEQR2SIiOSJyUkTSRGSYiNT0EssHdn35nxMislJEbro0d3vB\n9faIyEslUfelJCLHROTpQo6HiMhoEWnlsr+x/Rx7lXyUhRORx0Vkob/jKC0islZE3nbafkNE3vBn\nTEpdSpoEKlUxpALx9te3uxz7F1AFuMXDubcDm40xPwCISDKwFrgB+AfwB/vcecCTwCQf4tlox5QK\n3ApsB+aISKpvt1MphQDPAq1c9u/Geo7flXpETkSkBvAYUOYT7hI0DviLiCT4OxClLgVNApWqGO4A\nTgEr7a8djDE7gO+5MDlERMKBXsBH9rbYX2cB7Ywxk40xi40xXxljngGaAF/5EM9JY8z39ucr4C7g\nCNC7mPdX5olIFREJutT1GmPO2M/x+KWuu4juxvq+LvJzHH5jjNmG9XdpoL9jUepS0CRQqXJORKpg\ntbZ9DrwDJLt2KWIldr8Tkfou+/8EBGO1FgL0wGqJetwY84vrtYwxx4wx/3Ld740x5jxwGgh0ijtG\nRN61u7F/FZHNIjJGRAKdzxWRaiIyXkR2icgZu/zznq4lInF2N/ZXIhIqIitE5HWn49fb3avjnPbd\nZtcdYm//VUSWi8gR+7PIubvcLvOBiHwvIreIyE9ADtDePtZdRNbZXelpInJFYc9HRKoCR+3NGU5d\n6bHuuoPzu8BFZKSI7Le7msfZrwXcICI/2d3wc+xE3/ladUTkLRE5aMe3TEQ6FBaf7S/AbOeYXbr9\nnT93O5W7XUQ22M93l4g8Z//MOsfUTkS+FpHT9vOeISKRTsfzn8GtIvK+iPwiIrtF5A77+JMikmXf\n0wv2f2ac628lIvPs806IyMciUs9NmRX2M/lJRG7w8BxmA392vYZS5ZEmgUqVfz2AeliJ3CwgF5fW\nQODfgAH6uuy/HVhjjNlkb/8OOAssudig7CShqp10PAHEAv9xKhIJZANDsVojXwEGAK861REAfAHc\nh9U1fR0wGvD0fmMj4FsgA7jRGPOrvd3VqdjvsBI2132rjTE59vZlwHtYyfVdwH5gqYhc5nLJy4EX\ngOft2HaKSBzwJXAQ6AO8jZWEB7t/UmCMOQdcY2+O5reu9IOezsFqmWsD9AMmYHXVvmKfPxJ4EOtn\n4//yT7CT3K+B7sCjwB+xks//iUiUpwuJ1RXcAVjhEnOqy+d1IA/Yap93nX3vq4Cb7ONP4PRKgZ2M\nLcZ6Pndg/TxcDSxw/Q8BMB7YBdyM1T0+Q0RecXoOr2G9suB49UFEmgLLsF6JuAu4F2gNfOZUpjqw\nAAi1Y3gB6+ct1s3jWAHUB5I9PS+lyg1jjH70o59y/MFq/TsKBNnbX2K9gycu5RYC3zlt18VKGB9z\n2vcWsNvNNaoAVe1PFS/xfICVcDp/zgNDvZxXFbgHq8Wwqr3vevv86wo5bw/We2qJ9tefAIFOx6/H\nSkxq29srsJKFs0CovW8d8KKH+gPs2LYCT7ncZx7QwqX8BOAQEOK07y/2fTxdyH1E2GXudtnf2N7f\ny+WeM4EAp30/2N/Phi6x7HXavh8rAW7ktC8I2OHp/u0yv7NjaFpImQ523SOd9qUBC13KPQWcA+rb\n2+OxXhWo4VSmk329W12ewVtOZWrZP1eb3DyHmU7bHwE/ufxMNLPPvdbeftj+eajvVKabfc23XeIP\nsr/vfy2Nv9/60U9JfrQlUKlyTESCsbp0PzXGnLV3f4Q1SORKl+IfAVc6tWbdgpXcfexcJdYvPlen\nsBKMXGCvD6FtwEoKOmD9Mh0NvOTSTRggIo+KSIaI/GrXPR2rNSa/BaYHcNAYM9fL9ZKwWvy+Bm43\nxuQ6HVtu31NnEQnF6rKdBpzAeh61gBbAUqfYmovIZyJyACtZyMVq9Ut0ue4uY8wGl30dga/Mb62K\nAHO8xF8ci40xeU7bW4FtxphdLvuinbpfewKrgV35LbVYCc23QEoh14q2/8x2d9BuzZsDzMdqRcNu\nxWuDlZQ7+xjr5y7/57MjMN84vX5gjFmBleh2cTl3kVOZo8BhYImb5xDjtN3Tjs043fNWu/78e+4I\nrDLGZDnV/w1WclqA/ffsBL89E6XKLU0ClSrf/oDVgjRXRCJEJAKrK/cMF3YJz7H332Zv3w4sd0ka\n9gL13HTDdcJK6N7xMa5Txpg0+/OtMWYs8C7wslOZR4G/YyUJN2L9In7YPhZi/1kHa5CKN12AKOCf\nxnr/0MEYcwxYj9X9eyXwC9bo5WX2vi5YSeIKcAyWWQA0AB6xy3TASmxDKOiAm1iicenGtROcHDdl\nL8Yxl+2zHvYF8Nu7mHWx7jfX5fNnIK6Qa+Xf9xnXA/bPyidY/1G4xxiT/5+IKKxkz/UZ5W/Xtv+s\n76ZMfrnaLvt8vWfn71MdrO5x13tuyG/3fMH3zOapO/4MF/4sKFXuVPV3AEqpi5Kf6Lm2tgD0FZFH\n8pMiY8wxEZkP3C4iM7C6+Aa7nPMtMAqr9e5/+TvNb9PH+JKQefITMFBEatmtOLcC/zLGjMovIBcO\naDmMlSR48zbWO4afi0gPY0y6y/GlWMncKWCZMcaIyFKsdxFrAOvtZBGgM1YC2M0Ys9Uptgg313XX\narofKwFysN+pKwtJwxGs0a2u33coPEnNbxGLAE66HJsItAU6GmNOOO0/iNWK6vquYf6AjPw6s9yU\nyS+3vJCYfHUUqxX8PTfHDtl/7ue3KZaceXpPMgI3rYRKlTfaEqhUOSUiYVhz+X2E9aK/82cY1i/R\n7i6nfYT1C/tprARmlsvxr7Hej/u7Xf+l1AIrgchPtkK5sGXpLpftRUCUeJ8o2QD9sbojvxJrrkNn\nS7G6gXthJbrYf6ZidTkvdSobav/piE1Efof7QQLurAautQdh5LvZh/Pyu/NLMllchNWlvcOppTb/\n49qt7SzT/rPA/Hgi8lesASh/NcZkOB+zu+TXYCX7zvpiJYff29srgT/YgzPy670S63kvK9LdubcI\n62cv3c0977TLrAY6itPoeRHpxoUtkdhlgoDNlyA2pfxKWwKVKr9uAqoBk4wxK50PiMhyrC6wO3Bq\n0QP+i5WIDQIWGGNcuy2NiNyJ9YvzBxGZjNWVWhUrebiVC1uC3Amzf5Fjx/g7rFGZk5y6CxcCg0Qk\nDfgZa1BIvEs98+z4PxaR57CSivpAF2PMIJfY8+x3Dj8FFopIV2PMz/bhb7G6RK/kt1awNfaf7bC6\npfOtwBqc8raIjMfqNnwW2OfDfYPVMjYQ+EJEJmJ1OY7AS3ewMea0iOwGbhORDKwk9Ecfr+mrd7EG\nhyyxR9X+jNVFfCXWgKB/eIhti4gcwkqklwKISBNgKtbo7T1O32+ArcaYbKzn9qVYq258gjUqdzQw\nzen9u/F2TF+JNW1PTayBPmtxGsF7EUZhjU7+r4i8i9W6HAP8HmvQx1Lgn1gDVubaP2fVgLF2WVcp\nWO9R+nXybqUuBW0JVKr8ugPY4poAgqMV5t/Azfbgkfz9p7HmExR+mxvQ9dyNWK2Fc4EhWJNDfwb8\nDfgQKHTOO1tzrF+S32GNVu6LlZQ+6VTmWTvGF7BaKE9hvYPnHIvBSnb/idW6OQ/rl/Mh3LDvuw/W\niNFFIhJj79+PNRjgJHbyZ6wpTvJ/kS9zqiMLK9mNw0qaH8aaoma7D/eN/Y7lDVgtsXPsc+/Czft0\nbtyP9X7aIqzWqXqFFy8aY02Z0w1rSpaxWIn4JKwWvlVeTp+D9Q5qvsuwpnW5gd++1/mfXvb15gJ3\nYiWZ+c9yHNbPVX5MB7BarHOxBo1Mxnqv9VqXAT7FYqzpj67Eaml9C+tnaDTwK1YSjDHmJHAtVqL+\nL+AZrKlq9ripshfwtdPrA0qVW/Lbf8qVUkop98SaUHoF0MAY4zYJr+jskcW7gUdMMSZNV6qs0ZZA\npZRSXhljVmO9M/qgv2Pxo9uB47gfiKVUuaNJoFJKKV89gvv35CoLA/R3nYZIqfJKu4OVUkoppSoh\nbQlUSimllKqEdIoYH9StW9fEx8f7OwyllFJKKa/S09OzjTGR3sppEuiD+Ph40tLS/B2GUkoppZRX\nIrLTeyntDlZKKaWUqpQ0CVRKKaWUqoQ0CVRKKaWUqoQ0CVRKKaWUqoQ0CVRKKaWUqoR0dPBFysvL\nIzs7m2PHjnH+vE4iryqnkJAQYmNjCQwM9HcoSimlfKRJ4EXas2cPIkJ8fDyBgYGIiL9DUqpUGWM4\nfPgwe/bsISEhwd/hKKWU8pF2B1+kU6dOERMTQ1BQkCaAqlISEerUqUNOTo6/Q1FKKVUEmgReAgEB\n+hhV5ab/AVJKqfJHsxellFJKqUpIk0CllFJKqUpIk0BVouLj4xk/frzH7cIsWbIEESE7O7ukwitU\nv379uOGGG/xybXfS0tIQEXbs2AEU7/lcddVVPPTQQyUUoVJKKU8Mho3s4zx5/g7FQZNAVapWr17N\nAw884FPZTp06kZWVRZ06dQB47733CAsLK8nwyhXX5+OLOXPm8OKLLxbpOiLCrFmzihqeUkopJ+vY\ny2zW8CN7/B2Kg04Ro0pVZGSkz2WDgoKIjo4uwWhKXm5ubonNnVec51O7du0SiUUppZRnhznJXDZw\nGbVpQ5y/w3HQlsBKyhjDuHHjuPzyywkNDaVly5Z88MEHjuMzZsygevXqbNq0ybHviSeeIC4ujqNH\njwJW1+7o0aO5++67CQsLIzo62mtXr2t38IkTJxg0aBD169cnJCSEpKQkPv74Y6Bgd+eSJUv461//\nyqlTpxARRITRo0d7vM6KFSvo1q0b1apVIyYmhkGDBnHixAnHcXfdot66f709sx07diAifPTRR/To\n0YPQ0FDeeOMNt3V98MEHdOjQgRo1ahAVFcWtt97K3r17C5SZP38+zZo1IyQkhK5du7J58+YCx911\nB8+ZM4eWLVsSHBxMXFwc//d//4cxxuN9x8fH8/zzz3P//fdTs2ZNYmNjefnllwscB7j11lsd82Eq\npZTy3TnOM4c1VCWAP9GGAMrObAraElgChv50krUnzpXqNdvUrMqryb53lT799NPMmjWLKVOm0LRp\nU7777jsGDBhArVq1uP766/nzn//MvHnzuOOOO1i5ciUrVqzglVdeYcGCBdSqVctRz4QJE3j88ccZ\nNWoUixcvZvDgwTRq1Iibb77ZawzGGP7whz9w9OhR3n33XRITE8nMzHQ731ynTp149dVXeeqpp9i2\nbRuAx67h9evX8/vf/54xY8bw9ttvc+TIEYYOHcq99957Ud2a3p5ZvieffJLx48fzz3/+02Mr4Nmz\nZxkzZgzNmjUjOzubxx9/nDvuuINvv/0WgN27d/PHP/6RAQMG8OCDD7Ju3TqGDRtWaHzp6enceuut\nPP3009x1112sXr3akdwNHjzY43kTJ05kzJgxPPbYY8ybN4+HH36YLl26kJqayurVq4mKiuKtt97i\nhhtuoEqVKsV4ckopVXl9TSZZnOA22lOTUH+HU4AmgZXQqVOnmDBhAgsWLKBr164AJCQksGrVKqZM\nmeJIaKZOnUrr1q156KGHmDdvHsOGDaN79+4F6rriiisYOXIkAImJiaxevZoJEyb4lAT+73//47vv\nvmPjxo0kJSUB0KhRI7dlg4KCCA8PR0S8doG+/PLL3HbbbTz66KOOfVOnTqVt27YcPHiQqKgor7G5\n8vWZAQwePJg+ffoUWt+9997r+LpRo0ZMnTqVpKQk9uzZQ2xsLFOnTqVhw4b84x//QERo1qwZmzdv\n5plnnvFY54QJE+jWrRtjxowBrO/Hli1b+Pvf/15oEvj73//e0To4ePBg/vGPf7Bo0SJSU1Md3fcR\nERHlvmteKaVK2xYO8j3b6cBlNKXs/RuqSWAJKEqLnD/89NNP5OTk0KtXrwKT/Obm5hbo7gsPD+e9\n996je/futGnThueff/6CulJTUy/YnjNnjk9xrFmzhvr16zsSwEslPT2drVu3OrqVAUeX6LZt24qV\nBPr6zABSUlK81vfDDz8wZswY1q5dy5EjRxzx7dq1i9jYWDIyMrjyyisLXMv1WbvKyMgokIwCdOnS\nhTFjxnDixAlq1qzp9rxWrVoV2G7QoAEHDx70eg9KKaU8O0kO/+FHoqjBNVza33OXiiaBlVBenjU8\n/b///S8NGzYscMy1+3Lp0qVUqVKFAwcOcOLEiSKNRPXG+V21SykvL4/+/fvzyCOPXHAsJiYGsFZ5\ncb1+bm5uoXWCb8+sevXqhcZ36tQprr32Wnr27MmMGTOIiooiOzubrl27cvbsWaB4z8YY43HljsJW\n9HCNX0Qc96uUUqroDIbP+JGznOMWrqQqZfNVGk0CK6Hk5GSCg4PZuXMnPXr08Fhu1apVjB07ljlz\n5vD8888zYMCAC1r5vv/++wu2fW3Za9euHVlZWWRkZPh0TlBQEOfPn/ep3o0bN9K4cWOPZSIjI8nK\nyiqw78cff/Q48MHXZ+aLTZs2kZ2dzQsvvEBCQgLABc81OTmZ2bNnF0jsXJ+1uxiXLVtWYN+yZcuI\njY2lRo0axY43MDDQp+eulFLKsoKf+ZlsbqAlkRT/39+SpqODK6EaNWowfPhwhg8fzjvvvMPWrVtZ\nu3Yt06ZN48033wTg5MmT3HXXXQwcOJAbb7yRmTNnsmDBAv75z38WqOv777/nxRdfZMuWLbz11lu8\n//77blvg3Ln66qu54ooruOWWW/jqq6/Yvn07Cxcu5LPPPnNbPj4+npycHBYuXEh2djanT592W+7x\nxx9n1apVDBw4kDVr1rB161a++OIL7r//fkeZHj16MG/ePD7//HMyMzMZNmwYu3fvvqhn5quGDRsS\nHBzMa6+9xs8//8yXX355wbt+AwcOZMeOHQwdOpTMzExmzZrFtGnTCq330Ucf5ZtvvmH06NFs3ryZ\nmTNn8sorrzBixIgixecqPj6eRYsWsX//fsfIcKWUUu7t5RiLySSZ+rQtQ9PBuKNJYCU1duxYRo8e\nzfjx42nevDnXXHMNs2fPdrRMDRkyhKCgIMaNGwdAkyZNmDRpEkOGDGHLli2OeoYNG8a6deto27Yt\nTz/9NM8995zXQRH5AgICmDdvHp07d+buu+8mKSmJIUOGOLpEXXXq1ImBAwdyxx13EBkZ6YjNVatW\nrfj222/ZsWMH3bp1o3Xr1jz55JPUq1fPUebee+91fDp37kxYWBh/+tOfLuqZ+SoyMpLp06fz2Wef\nkZyczJgxY5gwYUKBMg0bNmTOnDnMnz+f1q1bM3HiRF566aVC623Xrh2ffPIJs2fPpkWLFjzxxBM8\n8cQTF71CyCuvvMLixYuJi4ujbdu2F1WXUkpVZGfIZQ5rqEEIN9ASKUPTwbgjJfVeVkWSkpJi0tLS\n3B7ztSuzIoqPj+ehhx5i+PDh/g6lUvrqq6/o1asXp0+fJjTU/9MOVOa/C0opZTB8ylo2kkU/riQO\n/03OLyLpxhivoxS1JVCpcujAgQP85z//cUxcrZRSyr/WsZcN7KMbTfyaABaFDgxRqhy67rrr+OWX\nX7y+J6iUUqrkOS8L1wXPgxLLGk0CVbHt2LHD3yFUWunp6f4OQSmlFNaycLPL6LJw3mh3sFJKKaVU\nMX1NJvs5wY20LnPLwnmjSaBSSimlVDEUXBaunvcTyhhNApVSSimliuiXcrAsnDeaBCqllFJKFUHB\nZeHaltll4bzRJFAppZRSqghW8DPbyaYXzcv0snDeaBKolFJKKeWj8rQsnDeaBFZS/fr144Ybbijx\n6+zYsQMRIX/FFddtb0aPHk2LFi1KMsRCxcfHM378eL9d39X48eOJj493bBfn+YgIs2bNusSRKaVU\nxVfeloXzRpPASmrSpEl88MEHpX7duLg4srKyaNOmjU/lhw8fzjfffOPYLq3ktbxwfT6+yMrKonfv\n3j6XX7JkCSJCdnZ2UcNTSqkKw2D4kg0c41dupg0hBPo7pIumk0VXUuHh4X65bpUqVYiOjva5fFhY\nGGFhYSUYUcnKy8vDGEOVKiXz0nBxnk9Rnr9SSilL/rJw3UksN8vCeaMtgZWUa4vaVVddxaBBg3j0\n0UepXbs2kZGRTJo0iTNnzvDggw8SERFBw4YNmTFjhuOc/K7dDz/8kC5duhASEkKzZs1YsGCBx+u6\n6w7etGkTN954I+Hh4YSFhZGamsr69euBgt2do0ePZvr06Xz55ZeICCLCkiVLPF7r3XffJTk5mZCQ\nEBITE5k4cSJ5eXmO4+66Rb11/x4/fpz77ruPqKgoatSoQbdu3Qrcy3vvvUdYWBhz586lRYsWBAUF\nkZGR4bauJ554gqZNmxIaGkp8fDwjRowgJyenQJlx48YRHR1NWFgY99xzDydPnixw3LU7OC8vj7Fj\nxxIXF0dwcDAtW7bkP//5T4FznO87//sxe/ZsrrnmGqpVq0ZycjILFy50HO/evTsAkZGRiAj9+vXz\n+HyUUqoicl4WrnM5WhbOG20JLAFfsZH9nCjVa0ZTk2tpflF1zJw5k2HDhrFy5Uo+//xzhg4dyvz5\n8+nVqxdpaWlMnz6d/v37c/XVV9OgQQPHeSNGjGDChAm0atWKKVOmcNNNN7F161ZiYmK8XnPfvn10\n6dKFzp07s3DhQiIiIli1ahXnz5+/oOzw4cPJyMjgyJEjjmS0dm33/xt76623GDVqFJMnT6Z9+/Zs\n2LCBAQMGEBgYyEMPPVSs52OM4frrryc8PJwvvviC2rVrM336dHr06EFmZib169cHICcnh+eff543\n3niDyMhIx35X1atX55133iEmJoaffvqJgQMHEhwczNixYwH497//zdNPP83kyZPp3r07n3zyCX//\n+9893jNY3fwvv/wy06ZNIyUlhQ8++ICbb76Z9PT0QrvgR44cycsvv8zrr7/O888/z+23387OnTuJ\ni4tj9uzZ3HLLLWzcuJHatWsTGlq+ZsRXSqmLUXBZuLblalk4b7QlUDk0b96c0aNH06RJE4YNG0bd\nunUJDAxkyJAhNG7cmFGjRmGMYcWKFQXOGzRoEH379qVZs2ZMmjSJuLg4pk6d6tM1p0yZQvXq1fnk\nk0/o2LEjiYmJ3H333W4TlrCwMEJDQwkODiY6Opro6GiCgoLc1jt27FjGjRtHnz59SEhIoHfv3jzx\nxBO8/vrrRX8wtsWLF7N27VpmzZpFx44dady4MWPHjqVRo0YFWkjPnz/P5MmT6dy5M4mJidSo4X76\ngGeeeYbOnTsTHx/Pddddx1NPPcVHH33kOP7qq6/yl7/8hfvvv5/ExERGjhxJx44dC41x/PjxDB8+\nnDvvvJPExESee+45unbt6nVwyyOPPELv3r1p0qQJL7zwAkeOHGHt2rVUqVLFkXRGRUURHR3tt1cJ\nlFLKHxYVWBYuxN/hXFJ+aQkUkQeAx4D6wEZgqDFmaSHluwETgObAPmCcMWaar3WKSDyw3UP1I4wx\nL1/M/bi62BY5f2nVqpXjaxEhKiqKli1bOvYFBgZSq1YtDh48WOC81NRUx9cBAQFcccUV/PTTTz5d\nc82aNXTp0sVjMlcchw4dYvfu3dx///0MGjTIsf/cuXMYY4pdb3p6OqdPnyYyMrLA/pycHLZt2+bY\nrlq1qk8DX2bNmsWrr77K1q1bOXnyJOfPny/QApqRkUH//v0LnJOamsrWrVvd1nfixAn27dtH586d\nC+zv0qULc+fOLTQW5+99fiuv6/dZKaUqmy0cZGU5XhbOm1JPAkXkNmAS8ACwzP5znogkG2N2uSmf\nAMwF3gHuBroAr4vIIWPMbB/r3I2VHDr7EzAF0LkybIGBBUc6iYjbfc7v1V2si0nKPMmPb9q0aXTq\n1MljORG54Pq5ubmF1luvXj2WLr3w/ys1a9Z0fB0cHOx1IMj333/P7bffzrPPPsvEiROJiIjg888/\nZ/jw4YWe5wuRC7sq3O1z5vx9zi97Kb/PSilV3uQvC1evHC8L540/uoOHAe8ZY94yxmQYYwYDWcAg\nD+UHAvuMMYPt8m8B0wHn35aF1mmMOW+M2e/8AW4G/meM8dRCqHz0/fffO742xrBq1SqSknz7C9Ou\nXTuWLVvG2bNnfSofFBTk9n1BZ/Xq1SMmJoZt27bRuHHjCz75IiMjycrKcmwfOHCgwLa7WA8cOEBA\nQMAFdUZFRfkUf77ly5cTExPDM888Q4cOHWjSpAk7d+4sUCYpKanAswUu2HZWs2ZNGjRowLJlywrs\nX7ZsGcnJyUWKz1l+K623566UUhWF87JwN5fjZeG8KdWWQBEJAtoDri8oLQA8Ndmk2sedfQX8RUQC\nASlqnXbr4tVAX5+DVx5NnTqVxMREWrZsyeuvv87OnTsLdMMW5oEHHmDatGn07duXkSNHUqtWLVav\nXk1SUpLbLtX4+HjmzZtHZmYmderUITw8/ILWSrBGzQ4ePJiIiAiuu+46cnNz+eGHH9i7dy9PPvkk\nAD169GDKlCl06tSJKlWq8NRTTxES4vl9j549e9K5c2duuukmxo0bR7Nmzdi/fz/z58+nZ8+edO3a\n1ccnBomJiezdu5eZM2eSmprKV199VeB9QIAhQ4Zwzz330KFDB6666ipmzZrFypUrCx0Y8thjjzFq\n1CiaNGlC+/bt+eCDD1i6dCnp6ek+x+bqsssuQ0T48ssv6d27N6GhoeV62h6llPImf1m4G2hZrpeF\n86a0WwLrAlWAAy77DwCeJi+L9lC+ql1fceocAGQD//FwHBG5T0TSRCTt0KFDnoop4KWXXmLChAm0\nbt2a+fPn8+mnnxIbG+vTuTG/KFrcAAAgAElEQVQxMXz77becPXuW7t2707ZtWyZPnkzVqu7/fzJg\nwACSkpJISUkhMjKS5cuXuy3Xv39/3nnnHWbMmEHr1q3p2rUrb775JgkJCY4yr7zyCo0aNeKqq66i\nT58+9O/fv9AWPRFh7ty59OjRgwEDBtC0aVP69u1LZmZmgdHSvujduzePPfYYQ4cOpVWrVixcuJDn\nnnuuQJnbbruN0aNHM3LkSNq2bcv69esZNmxYofU+/PDDPPbYY4wYMYIWLVrw6aefMnv2bJ8n53Yn\nJiaGMWPGMHLkSOrVq1fs0dVKKVUe7OFohVkWzhspiXeyPF5MpAGwF/id80AQEXkWuMMY08zNOZuB\nGcaYsU77ugFLsN7zCyhKnSJSFdgFfGCMGeFL3CkpKcbTMmcZGRk+d31WNDt27CAhIYHVq1eTkpLi\n73AqpSeffJLFixcX2k1cWirz3wWlVMWQQy5vshQD3E/XcrsqiIikG2O8/mIu7ZbAbOA8F7bQRXFh\nS16+/R7KnwMOF6PO3ljJ49s+R61UGWOMYdu2bSxatMivaysrpVRFYTDMZQPHyakwy8J5U6pJoDHm\nLJAOXONy6BpgxYVnAPAd0NNN+TRjTG4x6hwAfGOM2VyU2JUqS44fP05ycjJBQUE888wz/g5HKaXK\nvR/Zwwb2cRVNKsyycN74Y57ACcAMEVkFLMca/dsAmAYgIu8DGGPusctPAx4SkVeBN4DOQD/gDl/r\nzCciDYFrgXtQFy0+Pr5EpnhR3kVERHDmzBl/h6GUUhVCNieZx8YKtyycN6WeBBpjPhaROsDTWN2y\nG4DrjDH582M0dCm/XUSuAyZiTfmyD3g4f45AH+vM9zfgODAbpZRSSlV65zjPnAq6LJw3flkxxBjz\nOuB2/S5jzFVu9n0DtCtunU5lngWe9TlQpZRSSlVo+cvC3UZKhVsWzhtdO1gppZRSlVL+snAdia+Q\ny8J5o0mgUkoppSod52XhenLBDHWVgiaBSimllKpUrGXh1pLL+Qq9LJw3mgQqpZRSqlKxloU7TC+S\nK/SycN5oElhJ9evXjxtuuKHEr7Njxw5EhPwVV1y3vRk9erRfJ0OOj49n/HjXZamVUkqVV87LwrWp\n4MvCeaNJYCU1adIkPvjgg1K/blxcHFlZWT6vZTt8+HC++eYbx3ZpJa+lQUSYNWuWYzs+Ph4RKfCJ\niIhgyZIlF+x3/bz33nser7Nt2zb+9re/ERcXR3BwMPHx8fTp04cVKwrOpf7NN99w4403EhkZSXBw\nMI0aNaJPnz4sWrSopB6BUkqVqhxymcMaahDCDbREKtF0MO74ZYoY5X/h4eF+uW6VKlWIjnZd4c+z\nsLAwwsLCSjCikpWXl4cxhipVfHvfZNSoUQwaNMixHRAQQEREBFlZWY59Tz31FJs2bWLOnDmOfZ6+\nn2lpaVx99dUkJSXx+uuvk5yczKlTp/jyyy8ZPHgw6enpALzxxhs88MAD3HXXXXz88cckJCSwf/9+\n0tPTefjhh9m4cWNxbl8ppcoMg+FLe1m4fqRWimXhvNGWwErKtUXtqquuYtCgQTz66KPUrl2byMhI\nJk2axJkzZ3jwwQeJiIigYcOGzJgxw3FOftfuhx9+SJcuXQgJCaFZs2YsWLDA43XddQdv2rSJG2+8\nkfDwcMLCwkhNTWX9+vVAwe7g0aNHM336dL788ktHC9iSJUs8Xuvdd98lOTmZkJAQEhMTmThxInl5\neY7jri1x4L379/jx49x3331ERUVRo0YNunXrVuBe3nvvPcLCwpg7dy4tWrQgKCiIjIwMj/W5qlGj\nBtHR0Y5PVFQUQUFBBfZVq1btgn2hoaEX1GWMoV+/fjRq1Ijly5fTu3dvLr/8clq1asWTTz7paOHb\nvXs3Dz/8MEOGDOH999+nR48eJCQkkJqaykMPPcSGDRt8jl8ppcqqH9nDRvZxFYnEUcvf4ZQJ2hJY\nEoYOhbVrS/eabdrAq69eVBUzZ85k2LBhrFy5ks8//5yhQ4cyf/58evXqRVpaGtOnT6d///5cffXV\nNGjQwHHeiBEjmDBhAq1atWLKlCncdNNNbN26lZiYGK/X3LdvH126dKFz584sXLiQiIgIVq1axfnz\n5y8oO3z4cDIyMjhy5IgjGa1d2/36jm+99RajRo1i8uTJtG/fng0bNjBgwAACAwN56KGHivV8jDFc\nf/31hIeH88UXX1C7dm2mT59Ojx49yMzMpH79+gDk5OTw/PPP88YbbxAZGenYX9rWrl3Lxo0bmTlz\nptuWyIiICABmzZrF2bNnGTFihNt6RCp3d4lSqvzLXxYunjp05nJ/h1NmaEugcmjevDmjR4+mSZMm\nDBs2jLp16xIYGMiQIUNo3Lgxo0aNwhhzwbtkgwYNom/fvjRr1oxJkyYRFxfH1KlTfbrmlClTqF69\nOp988gkdO3YkMTGRu+++2+07g2FhYYSGhhIcHOxoAQsKCnJb79ixYxk3bhx9+vQhISGB3r1788QT\nT/D664UuKlOoxYsXs3btWmbNmkXHjh1p3LgxY8eOpVGjRgVaSM+fP8/kyZPp3LkziYmJ1Kjh+8iz\nkSNHOrrAw8LCeOGFF4od75YtWwBISkoqtNzmzZupWbNmgW76L774okAcS5cuLXYcSinlT87Lwv2R\nNpVqWThvtCWwJFxki5y/tGrVyvG1iBAVFUXLli0d+wIDA6lVqxYHDx4scF5qaqrj64CAAK644gp+\n+uknn665Zs0aunTp4jGZK45Dhw6xe/du7r///gLv1507dw5jTLHrTU9P5/Tp00RGRhbYn5OTw7Zt\n2xzbVatW9Xngi6thw4bxt7/9zbHtqaXTF0W5V9fWvu7du7N27VqOHj1Kx44d3bbMKqVUeVCZl4Xz\nRpNA5RAYWPAlWRFxu8/5vbqLdTFJmSf58U2bNo1OnTp5LCciF1w/Nze30Hrr1avntlWsZs2ajq+D\ng4N9Hgjiqk6dOjRu3LhY57pKTEwEICMjg7Zt2xZa7vjx42RlZTm6rqtXr07jxo3Jzs6+JLEopZQ/\nbOZApV4WzhvtDlYX7fvvv3d8bYxh1apVXrsg87Vr145ly5Zx9uxZn8oHBQV5bZWqV68eMTExbNu2\njcaNG1/wyRcZGVlg1O2BAwcKbLuL9cCBAwQEBFxQZ1RUlE/xl6Y2bdqQnJzMyy+/7PaZHTt2DIA+\nffoQGBjIiy++WNohKqVUifmFHD5nHfWoWWmXhfNGk0B10aZOncqsWbPIzMxk6NCh7Ny5s0A3bGEe\neOABTp48Sd++fVm9ejVbt27lo48+Yq2HgTXx8fFs2LCBzMxMsrOzPbbcjR49mnHjxjFx4kQyMzPZ\nsGED77//foFEp0ePHkyZMoW0tDTWrFlDv379CAnx3FXQs2dPOnfuzE033cS8efPYvn073333Hc8+\n+2yZfGdORHj33XfZtm0bnTt35osvvmDbtm2sX7+ecePG0bNnT8Cau/HVV1/ltdde4+677+brr79m\nx44drFmzhgkTJgAUu2VTKaX8wXlZuFsq8bJw3mgSqC7aSy+9xIQJE2jdujXz58/n008/JTY21qdz\nY2Ji+Pbbbzl79izdu3enbdu2TJ48mapV3b+pMGDAAJKSkkhJSSEyMpLly5e7Lde/f3/eeecdZsyY\nQevWrenatStvvvkmCQkJjjKvvPIKjRo14qqrrqJPnz7079+/0BY9EWHu3Ln06NGDAQMG0LRpU/r2\n7UtmZmaB0dJlSceOHUlPTycpKYmBAweSlJTE9ddfz6pVq3jttdcc5R544AEWLVrEsWPH6Nu3L02a\nNKFXr15s3LiRzz//nK5du/rxLpRSqmiWs82xLFxdyu9csyVNSuKdrIomJSXFeFrmLCMjw+euz4pm\nx44dJCQksHr1alJSUvwdjvKzyvx3QSlVduzhKO/yHUlEcwttK+WqICKSbozx+otZWwKVUkopVSHk\nLwsXrsvC+USTQKWUUkqVe87Lwv2JtrosnA90ihhVbPHx8SUyxYtSSilVVPnLwnWnqS4L5yNtCVRK\nKaVUuabLwhWPJoGXgLaGqcpO/w4opfzFeVm4P+mycEWiSeBFCgwM5Ndff/V3GEr5VW5ursdpfZRS\nqiTlLwt3E62pocvCFYkmgRcpKiqKvXv3cvr0aW0NUZVSXl4eBw4cIDw83N+hKKUqGedl4RJ1Wbgi\n0/+6X6T8NWP37dtX6LqzSlVk1atXp27duv4OQylVieiycBdPk8BLoGbNmo5kUCmllFIlKw/Dp7os\n3EXT7mCllFJKlSsr2MYODtOL5ros3EXQJFAppZRS5cYejrKYzTSnPm3wbZ165Z4mgUoppZQqF5yX\nhbtel4W7aJoEKqWUUqrMs5aFW6/Lwl1CmgQqpZRSqsyzloXLojuJuizcJaJJoFJKKaXKNOdl4Trp\nsnCXjCaBSimllCqzdFm4kqNJoFJKKaXKrEVs0mXhSogmgUoppZQqk6xl4XZwhS4LVyI0CVRKKaVU\nmZO/LFw0Nblal4UrEZoEKqWUUqpMcV4W7mZdFq7EaBKolFJKqTJFl4UrHZoEKqWUUqrM+G1ZuAa6\nLFwJ80sSKCIPiMh2EckRkXQR6eqlfDe7XI6I/CwiA4tTp4h0FJGFInJSRH4RkRUiUvdS3ptSSiml\niqfgsnAtdFm4ElbqSaCI3AZMAl4A2gIrgHki0tBD+QRgrl2uLfAiMFlEbilKnSJyBbAAWAJcCbQH\nxgO5l/YOlVJKKVVUzsvC3azLwpUKMcaU7gVFVgLrjDEDnPZtAWYZY550U/7vwM3GmCZO+94Gmhtj\nUn2tU0RWAIuNMSOLGnNKSopJS0sr6mlKKaWU8uBXzpLNSftzigOc4Gey6UFTutDY3+GVayKSboxJ\n8VauamkEk09EgvitBc7ZAqCTh9NS7ePOvgL+IiKBgHirU0Si7Ho+FJFlQBNgMzDaGLOoeHejlFJK\nqcIYDMf51ZHo5Sd9hznJKc46ylUhgDpU50oSdFm4UlSqSSBQF6gCHHDZfwDo6eGcaOB/bspXtesT\nH+psZP85BngMWAPcCnwlIu2NMT+6XlRE7gPuA2jY0G1PtVJKKaWwlnY7zCkOc4pDdpKXn/CdI89R\nLpRA6hJGIvWoSxh1qE4kNQgnVJeD84PSTgLzufZBi5t93srn75dCyuTvy3/38Q1jzDv212tE5Cpg\nIDDoggsa8ybwJljdwYXEppRSSlUKrl24+V8f43SBX8IRhFKHMC6jDnUJsz/VqUaQDvYoQ0o7CcwG\nzmO17jmL4sKWvHz7PZQ/BxzGSva81Zll//mTS5kMQJv5lFJKKVtRu3DrE05LYhyJXh3CCNTJncuF\nUk0CjTFnRSQduAb4xOnQNcBsD6d9B/zRZd81QJoxJhesFyC91LkD2Ac0daknEVhftLtQSimlyj/t\nwlX+6A6eAMwQkVXAcqzu2AbANAAReR/AGHOPXX4a8JCIvAq8AXQG+gF3+FqnMcaIyMvAGBFZh/VO\nYF+sqWIeKrE7VUoppfxMu3CVJ6WeBBpjPhaROsDTQH1gA3CdMWanXaShS/ntInIdMBHr3b19wMPG\nmNlFqBNjzKv26ORXgDrARuAP7gaFKKWUUuWJduGq4ij1eQLLI50nUCmlVFlQ1C7c/E8dqlOXMCKo\npl24lUCZnCdQKaWUUkVzhlzWsZc17OYAJ7x04VrJnnbhKl9oEqiUUkqVQVkcJ52drGcfuZwnmpp0\noTGRjtY97cJVF0eTQKWUUqqMOMs5NpJFOjvZx3GqEkALGtCey2hAuLbuqUtKk0CllFLKzw7yC+ns\nZB17OcM5IgmjF81pRQwhBPo7PFVBaRKolFJK+cE5zpPBftLYyW6OUoUAkommPZcRRy1t9VMlTpNA\npZRSqhQd5hQ/sIu17OZXcqlNNXrSjDbEUY0gf4enKhFNApVSSqkSdp48NnOANHaxnWwCEJpSj/Zc\nRgJ1tNVP+YUmgUoppVQJOcZpfmA3a9nNSc4QTijdSaQNcdQgxN/hqUpOk0CllFLqEsrDsJWDpLOL\nLRwEoAlRtKchjYnSyZpVmaFJoFJKKXUJ/EIOa9jND+ziBDmEEUxXGtOWOCKo5u/wlLqAJoFKKVXB\n5XKe/7KO7WTTgAjiqEUctWhAhE42fJEMhu0cJp2dZHKAPAyNqMu1JJNIPaoQ4O8QlfJIk0CllKrA\nTnOWj1jNXo6RRDSHOOnoogxAiCacOGrR0E4Mw/Q9NZ+c4gw/socf2MURThNKIFeQQHsaUpvq/g5P\nKZ9oEqiUUhXUEU7xIas5wa/cSjuSqA9YieEejrLb/qSzk5VsB6AW1RwthXHUJpIwHblqMxh22c8r\ng/2cJ4+G1KYbiSQRTVVtVVXljCaBSilVAe3lGB+xGoPhz1xBHLUdx6oRRCL1SKQeYE1fksVxR1K4\njWzWsReAYKoS60gKaxFDBEGV7FdHDrmsYw/p7OIQJwmmKu1pSHsaEkkNf4enVLFVrr/JSilVCWzm\nALNZQ3WCuJOO1CWs0PJVCCCWWsRSi1SsFq+jnHYkhbs5whIOAfldyDUdLYVx1KqQU50YDPs4Tjo7\n2cA+zpFHAyK4kVY0p4G+S6kqBE0ClVKqAklnJ3PZQDTh3EEHwgguch2CUJvq1KY6rYkF4Fdy7S7k\nI3YX8i5WsgOACEKJs5PIOGoTRY1yOw3KWc6xnn38wE6yOEEgVWhFLO1pSH3C/R2eUpeUJoFKKVUB\nGAyLyWQZ22hMJH1od0m7bUMJpAlRNCEKsLqQ93PC0VK4ncOsZx9gdSHHEOFoKYwtB13IBzhBOjtZ\nxz7Oco561OA6WtCSBgQT6O/wlCoRZftvpVJKKa/Ok8d/Wcc69tKOOK6jBQElPDVJFQKIIYIYIriS\nBAyGY/zqaCncw1G+YTNgtSxGU4M4ajveLwwntETj80Uu5/mJLNLZyR6OUZUAmtOA9jQkhggdEKMq\nPE0ClVKqHMshl09IZzuH6U4iXWjsl+RFEGpRjVpUo5XdhZxDLns45kgM17CbVXYXck1CHC2FcdSi\nHjVKPHHNl81J0tnFj+whh1zqUJ3fk0xrYgglqFRiUKos0CRQKaXKqRP8yoesJpuT3ERrx/t7ZUUI\ngTQmksZEApBHHvv5xZEU7uIIG+0u5CCqEOM0CjmWiEvaDXuePDaxnzR2spMjBCAkEU17LuMyamur\nn6qUNAlUSqly6CC/8CGryOEcd9CBy+1EqywLIIAGhNOAcK4gAYDjTl3IuznKUrZgAAGiHKOQf+tC\nLmqydpTT/MAu1rKbU5wlglCuphltiKV6MQbNKFWRaBKolFLlzHay+TfpBFGFfqQSTU1/h1Rs4YQS\nTgwtiAHgjKML2XqvcB17SGMnADUIKTCRdbSHLuQ88tjCQdLYxTYOIQiJRNGey7icutrqp5RNk0Cl\nlCpH1rOX//AjdajOnXQsEwMsLqVgArmcSEfLZh6Gg45RyNbnJ7IACKSKPQrZSgwjqMZG9vEDu/mF\nHGoQQjea0JY4alaw56TUpaBJoFJKlQMGwwp+ZhGbuIza9CWF0EowdUn++sbRhNOBeMB6F9I5KVzG\nNgzGcc7lRHIdzWlCVKkNNlGqPNIkUCmlyrg8DPPZSBo7aU4DbqJVpV6ntiahNCeU5jQArAme93KM\nbE7SmChqUc3PESpVPmgSqJRSZVgu55nDGjI5QCcacTXN9J02F0FUJYG6JFDX36EoVa5oEqiUUmXU\nKc7wL9LYyzF60ZyOdneoUkpdCpoEKqVUGXSEU3zIKk6QQ1/a04xof4eklKpgNAlUSqkyZg9H+Rdp\nGAx/5kriqOXvkJRSFZAmgUopVYZkcoDZ/EANQriTDtQhzN8hKaUqKE0ClVKqjEhjJ/PYQH3CuYMO\nuqKFUqpEaRKolFJ+ZjB8TSbL2UYToriFtgTpP89KqRKm/8oopZQfnSePz/mR9eyjPQ35A811gmOl\nVKnQJFAppfwkh1z+TTo7OEwPmtKZy3UOQKVUqdEkUCml/OA4v/IRq8nmJH+kNa2I9XdISqlKRpNA\npZQqZQc4wYes5iznuJOONNKVLpRSfuBTEigiAcC1QE+gIxANhABHgM3AcmCOMWZXCcWplFIVws9k\n8wnpBFGVfqRSj5r+DkkpVUkV+vaxiNQQkVHAHuAzoDuw1f56OrAUCAWeAH4WkQUi0rVkQ1ZKqfJp\nHXv4kFXUJIR76aQJoFLKr7y1BG4H1gCPAZ8bY37xVFBE2gJ9gTkiMsYY89qlC1Mppcovg2E52/ia\nTOKpQ1/aE0Kgv8NSSlVy3uYhuNYYc40xZmZhCSCAMWaNMeZJ4DLgf4WVFZEHRGS7iOSISLq31kMR\n6WaXyxGRn0VkYFHrFJElImJcPv8q7LpKKXWx8shjLhv4mkxa0IA76aAJoFKqTCg0CTTGpBe1QmPM\naWPMJk/HReQ2YBLwAtAWWAHME5GGHsonAHPtcm2BF4HJInJLMep8F6jv9Lm/qPenlFK+Oss5/k06\n6eyiM5fzJ9pQlSr+DksppQDvLYEOIhJlJ2T52yIi94nIqyLSuwjXHAa8Z4x5yxiTYYwZDGQBgzyU\nHwjsM8YMtsu/hfU+4vBi1HnaGLPf6XO8CHErpZTPTnGG91nJFg7yB5pzNc10DkClVJlSlGnp3wMe\ncdoeA7wO9AI+FZF+3ioQkSCgPbDA5dACoJOH01LdlP8KSBGRwCLWebuIZIvIRhEZLyI1vMWslFJF\ndZhTvMMKDnKCvrSnA/H+DkkppS5QlCSwHfA1OKaMGQQ8ZYxpBvwfMNSHOuoCVYADLvsPYE074060\nh/JV7fp8rfND4C6sEc5jgVuAOZ4CtVs500Qk7dChQ56KKaVUAXs4yjss5wznuIcraerxnzallPKv\nokwWHQ4ctr9uD9QGZtrbXwOPFqEu47ItbvZ5K5+/Xwop49hnjHnT6dh6EfkZWCki7YwxP1xwQav8\nmwApKSmFxaaUUgBksp/ZrKEGIdxJR+pQ3d8hKaWUR0VpCdwDJNtfXw9sMsbstbfDgRwf6sgGznNh\nq18UF7bk5dvvofw5rKS0OHUCpNnnNfEatVJKebGaHXxMOlHU5F46aQKolCrzipIEvgOME5FPgBHY\nrWS2K4EMbxUYY84C6cA1LoeuwRrR6853WCuVuJZPM8bkFrNOgJZY3chZ3uJWSilPDIb/kcE8NpJI\nFH/hSqoT7O+wlFLKK5+7g40xL4rIXqADMBgrKcxXG3jbx6omADNEZBXWcnMDgQbANAARed++3j12\n+WnAQyLyKvAG0BnoB9xRhDovx3ofcC5Wy2Ey8ArWRNjLfYxbKaUKOMd5PmcdG9hHCg3pRXMCivR/\na6WU8p+ivBOIMeZ94H03+y+YvLmQOj4WkTrA01hz9W0ArjPG7LSLNHQpv11ErgMmYg1G2Qc8bIyZ\nXYQ6zwJXA0OAMGA38CUwxhhz3tfYlVIqXw65fEwaOzlCD5rSmct1ChilVLkixnge8yAi8caYHUWq\n0Bo5HGOM2X2RsZUZKSkpJi0tzd9hKKXKiOP8yoes4jCnuInWtCTG3yEppZSDiKQbY1K8lfPWb7Fe\nRGaKSA8RKfS/uCISKyKPAluB24sQq1JKlRv7OcE7LOcEOdxFR00AlVLllrfu4GZYXaz/BU7b79xt\nwHqv7gwQASRgTRmTDKwDRhhjZpVYxEop5Sc/k82/SSeYqvQjlXrU9HdISilVbIUmgfYUMINEZARw\nG9AD+CPWdCwhwBEgEytJ/Gtx1hpWSqny4Ef28F/WUZcw7qQDNQn1d0hKKXVRfBoYYoz5BWv0r68j\ngJVSqkIwGJaxlcVsJp469KU9IQT6OyyllLpoRRodrJRSlUkeecxlIz+wi5Y04EZaU0WngFFKVRCa\nBCp1kc6Txwb2kUMuzalPGCH+DkldAmc5x2zWsIWDdOZyetBUp4BRSlUomgQqVUx5GDayj2/YzBFO\nA7CADJoQSRviaEKUthqVUyc5w79YTRbHuY4WpHCZv0NSSqlLTpNApYrIYNjEfpawmUOcpB41uZ0U\nalOdtexhHXvYzEGqEURLYmhDrI4iLUcOc5KZrOIkZ+hLCk2p5++QlFKqRGgSqJSPDIatHGIxmezn\nBHWpTh/akUS0o5uwJ83oQSLbyGYtu1nNDlaynfrUpDVxtKQBoQT5+U6UJ7s5wr9IQxD+QioxRPg7\nJKWUKjFFTgLtSaNjgTjgR2PMqUselVJlzHayWUwmezhGBKGOVSIC3LwjFkAATYiiCVGc5iwb2Mta\n9jCfjSwkg6bUozWxXE6k2/NV6csjj41k8V/WUZMQ7qQjtanu77CUUqpEFSkJFJEHsCaPjgYM0AH4\nQUTmAN8aY1699CEq5T+7OcJiNrODw9QkhOtpSRtifX7XrxpBdCSBjiSwnxP8yG7Ws4+fyKIGwbQi\nljbEUoewEr4T5SqHXLZxiM0cYAuHyCGXGCK4nRSqE+zv8JRSqsT5nASKyGPAWODvwGLga6fDS4A7\nAE0CVYWQxXEWk8lWDlGdIK4lmfY0pCpVil1nNDWJpjk9SWIzB1jLHlbwM8vZRiy1aEMszalPsM5B\nV2KOcprNHGAzB9nJYfIwhBJIIlEkUo9Eoi7qe6yUUuVJUVoCHwRGGWPGiYjrv5KZQOKlC0sp/zjI\nL3zDZjLYTwiBXE0zOnAZQZfw9dkqBJBEfZKozy/ksN7uLv6C9cxnI8nUpzWxxFNHpyS5SAbDXo45\nEr+D/AJAXapzJQkkUo9Yamm3vFKqUirKb7ZowNOycHmgk6Op8usIp/iGzaxnH0FU5Xc04UoSSnxl\niBqE0InLSaUReznGj+xhA/tYx14iCKU1sbQmlgiqlWgc/8/efcdXVd9/HH99shcQIIS991BBooKo\ngIIDB6JWtNVqh1tbW7V1j1/VugcqrtZR2ypVakVFUVEQEdEwRWYgbAhhh+zc+/398T0hIWTchHvv\nuePzfDzyCLn33HM/h5vkvvOdkaSMCnLZyWp2sJodFFKKIHShJWPpTx/a0lrH+ymlVKNCYA4wEphZ\ny32nAMv9UpFSQbSPYhYXiO4AACAASURBVL5mDYvZTCzCifTkRHqQEuQZvILQiZZ0oiWnM4CVbGcx\nm5nNGmazhm60ZjCd6E974rW78jAFlDihL49cdlKBl0Ti6EUb+tCWXrTRWdlKKVVDY0LgM8BkESkD\n3nNuyxSR3wB/BK7yd3FKBUoBJXxDDgvZBMBxdOUkeobEbh/xxHIUHTmKjuyjmCVsZgmb+R9L+ISf\nGEh7jqEznUiP2u5igyGP/axiB2vIYyv7AEgnmWPpQh/a0pVWuli3UkrVQ4wxvh9sJ4fcC6TAwXef\nIuABY8zj/i8vNGRlZZns7Gy3y1B+UEQZc1nLD6zHi2EwnTmZXrQg2e3S6mUwbGA3S9jMcrZRjocM\nUjmGzhxNR5qFQHgNtAo8rGe3M74vj/2UANCRdPrSlj60pQ1pURuMlVKqkogsMMZkNXhcY0Kgc+Jm\nwIlAa2A3MM8Ys69JVYYJDYHhr4Ry5rGO+eRShoej6cgp9A7LteBKqWA521jMJjaxBwF6OlvVRdrs\n1kJKyXGWcVlLPmV4iCeWHmTQh7b0JpM0Xc5FKaUO4WsIbPSUR2NMATCjSVUpFWRlVPA96/mWdZRQ\nzgDaM5LetKGZ26U1WSJxDKEzQ+jMLgpZwiaWsIX3WEgy8RxFR46hE+1p4XapjWYw7OTAwfF9m9mD\nAZqRyFF0pDeZdCdDx0UqpZQfNHax6CTs5JCOHD4b2BhjXvRXYUodiXI8LGAD37CWIsroTSaj6BOW\nwag+rUnlVPoxir6sYydL2MQCNvI962lLcwbTiaPoGPSJLo3hxctG9rCKPNaQx26KALuu4sn0pg9t\naU9z7eZVSik/a8xi0aOB/2C7gWtjAA2BylUevCxiE3PIoYASupPBaPrQiZZulxZQMQi9aEMv2lBM\nOcvYwhI2M4PlfM4K+tCWwXSiF22ICYHJEpW7dawijxxnt45YYuhGa4bRg95khvw4TaWUCneNaQl8\nAVgM/A7IMcaUB6YkpRrPi5elbOFr1rCXYjrTkgkMpludf7NErmTiOY5uHEc3dlDAYjaxlC2sZDtp\nTrfqYDoFvUu8areOPDawGy+GFBKcSR2Z9KANiX5clFsppVT9fJ4YIiIFwARjzBeBLSn06MSQ0GUw\nLGcbs1jNLgppTwtG04eetNHuw2o8eMlhB4vZzBp24MXQkXRnq7oOAVkUu3K3jlVO8MvnAABtSKM3\nbelLJh11tw6llPK7QEwM+QI42vmslKsMhtXk8RWr2UEBbUjjYobSl7Ya/moRSwx9aUdf2lFIKUud\n7uKPWcYMltOPdgymM92PcKu6MipYx05Wk8cadlBIGYLQlVYMoQt9yAzLGdlKKRWJGhMCrwbeFpFk\n4Ctgb80DjDG6a4gKKINhHTv5ilVsZR+tSOUCBjOADtqi5KNUEhlOD4bRnW3sYzGbWcYWlrGVFiRz\nNB0ZTGda+rhV3X5KWEMeq8gjl114Du7WkUlfMulJJskB3n5PKaVU4zUmBKYAicBfsJNAqhPnNl23\nQQXMBnbxFavZyG5akMy5HM0xdAyJiQ7hSBA6kE4H0jmd/qwij8VsZg45zCGHrrRiMJ3pTzsSqv2q\nMBi2s//gMi7bnN06WpJCFl3pQyZddLcOpZQKeY0Jgf8EOgM3YPcRLgtIRUrVsIW9fMUq1rGTNBI5\ni4EMoXNELYrstjhiGUgHBtKB/RSzhC0sYRMfsIRPWMYA2tODNmxkF6vZcXC3jk605FT60pe2ZOhu\nHUopFVYaEwKHApcYY6YFqhilqtvOfmaxmtXkkUICY+lPFl11oeAAa04yJ9OLk+jJJvawmE3ODiWb\niSeWnmQwij70JpNU3a1DKaXCVmNC4E+gI7pV4O3kALNZzU9sI5E4RtOH4+muy4cEmSB0oRVdaMWZ\nDGQHBbSjubbAKqVUhGjMu+oNwMsisskY802gClLRaw9FfM0alrKZOGI5iV4Mp4dOKggBCcRF/ILb\nSikVbRoTAj/GTg6ZLSJlQEHNA4wxmf4qTEWP/RQzhxwWsYkYhBPozgh6alejUkopFUCN3THEt5Wl\nlfLBAUqZy1qy2YDBcCxdOIleND9sW2qllFJK+ZvPIdAYc38A61BRpJgyvmUd37OeCjwcQydOoTfp\nPq5Lp5RSSqkjpyPtVdCUUs581jOPdZRSwSA6MJLetCbN7dKUUkqpqFNvCBSR/wB3GGPWOv+ulzHm\nYr9VpiKGwTCf9cxhDcWU05e2jKIPbWnudmlKKaVU1GqoJbANHJyamYmOCVRNMJe1fMkqepDBqfSl\nA+lul6SUUkpFvXpDoDFmdLV/jwp4NSrirCKPL1nFQDpwAYN1RwmllFIqRPi8uaeI3CsiHeq4r72I\n3Ou/slQkyGM/77OIDrTgPI7WAKiUUkqFkMbs8H4f0KmO+zo49ysFQCGlTCGbBOK4mCzd6k0ppZQK\nMY0JgULdYwI7AXt8PpHI9SKSKyIlIrJARE5u4PiRznElIrJORK5t6jnF+lREjIhc5GvNyncevLzL\nQgooZSJZuu6fUkopFYIamh18BXCF86UBXhSR/TUOSwKOAj7z5QlFZCLwLHA98I3z+RMRGWCM2VjL\n8d2B6cBrwGXAScBkEck3xkxtwjlvATy+1Koaz2D4hGVsZDcTGExHnQSilFJKhaSGWgKLgF3OhwD7\nqn1d+ZELPAZc7eNz/hF4wxjzqjFmhTHmJmAbcF0dx18LbDXG3OQc/yrwJnBrY88pIlnA74Ff+Vir\naqQfWM9CNjGCnhxFR7fLUUoppVQdGpod/C7wLoCIvA78nzEmt6lPJiIJwFDgiRp3fQacWMfDhnN4\nK+MM4AoRiceG0wbPKSLNgLeBa4wxO0R0koK/rSWfGaygD205lb5ul6OUUkqpevg8JtAY86sjCYCO\nDCAWyKtxex7Qro7HtKvj+DjnfL6e8yXgU2PMdF8KFZGrRSRbRLLz8/N9eUhU28UBprKQNqQxQZeC\nUUoppUJeYyaG+FPNCSb1TTqp6/iat9d5ThG5HDgGuM3nAo15xRiTZYzJatOmja8Pi0ollPMO2cQQ\nw0SySNTdCJVSSqmQF+wQuBM7KaNmq18mh7fkVdpex/EV2DGJvpzzNGAAcEBEKkSkwrl9ioh809iL\nUFW8eJnKIvZQxM84lpakuF2SUkoppXwQ1BBojCkDFgBja9w1Fvi2jofNA8bUcny2Mabcx3PeBRwN\nDK72AXZyyS8beRmqms9ZyVryGccgutLa7XKUUkop5SM3+u2eAt4Ske+BudjZvx2wY/YQkX8AGGMq\nw9lLwI0i8gzwMjACuBK41NdzGmO2AFuqF+FMDNlkjFnn9yuMEovYxHxyOZ5uHEsXt8tRSimlVCME\nPQQaY6aISGvgbqA9sAwYZ4zZ4BzSpcbxuSIyDngau+TLVuB3lWsE+nhO5Wcb2c3H/EgPMjid/m6X\no5RSSqlGEmPqm4+hALKyskx2drbbZYSMvRTxN+aSRDy/YQTJxLtdklJKKaUcIrLAGJPV0HFuzQ5W\nYaqMCqaQjQcvl5ClAVAppZQKUxoClc8MhvdZzA4KuJBjySDN7ZKUUkop1UQaApXPZrGaVeQxlgH0\nQtdOVEoppcKZhkDlk2VsZQ45DKEzJ9DN7XKUUkopdYQ0BKoGbWUv01hCZ1oyjkG6JZxSSikVATQE\nqnoVUMIUskklkYsZSqx+yyillFIRQTd5VXUqx8MUsimhgl9zIqkkul2SUkpFn+3bYeZMmD0bMjNh\n4kQYNAhEe2XUkdEQqGplMHzIUrayj4sZSluau12SUkpFh/37beCbORO++AJ++sne3qIFFBTAQw9B\n//42DE6cCP36uVuvClvat6dqNZe1LGMro+lDP9q5XY5SSkWusjL4+mu4914YMQJatYLzzoOXX4YO\nHeDRRyE7G3btgq1b4YUXoE0beOABGwaPOQYefhjWrnX7SlSY0R1DfBBtO4asIo8pZDOQDlzAYJ0I\nopRS/uT1wtKlVS19X38NRUUQEwPHHQdjxsBpp8Hw4ZCUVPd5tmyB996Dd96B776ztw0dalsHL74Y\nunYNzvWokOPrjiEaAn0QTSEwj/28zrdkkMYVDCeeWLdLUkqp8JebawPfF1/Al1/Czp329v79beAb\nMwZGjoT09Kadf8MG+M9/YMoUWLDA3jZsGFxyCfzsZ7ZFUUUNDYF+FC0hsJBS/s5cKvDyW06iOfX8\nBaqUUqpu+fk27FW29uXm2ts7dKhq6TvtNOjY0f/PnZNTFQiXLrUTSE4+2bYQXnSRnVyiIpqGQD+K\nhhDowctbzGcLe7mS4XSkiX+NKqVUNCoshDlzbOCbORMWL7a3t2gBo0dXtfb17RvcWb0rV9owOGUK\nrFhhu5xHj7aB8IILoHXr4NWigkZDoB9Fegg0GD7mRxayiQkM5igC8JepUkpFkvJy+OGHqpa+efPs\nbQkJdnJHZWvf0KEQFwILcRgDy5ZVBcKcHFvXmDE2EJ5/ftO7olXI0RDoR5EeAr8nl09Zzgh6chq6\n1IBSSh3GGFi+vGpc3+zZdrkWETj22KqWvhEjICXF7WrrZwwsWlQVCDdssOH1jDPsGMJzz4Vmzdyu\nUh0BDYF+FMkhcC35/Jvv6UNbLmaozgRWSqlKmzZVde/OnGkXbQbo1csGvjFjYNSo8O5SNQa+/96G\nwf/8x844TkqCs8+2LYRnnx36oVYdRkOgH0VqCNzFAf7OXJqTzK84kURdO1wpFc327IGvvqoKfqtX\n29szMw+dzBGpS694vfDttzYQvvsu5OVBaqptGZw4Ec48s/4la1TI0BDoR5EYAkso5+/MpZhyfsMI\nWqJ/6SmlokxxMcydWzWub8EC2zKWlmaXa6kMftG4RZvHY9cvnDIFpk61S9o0bw7jx9tAOHas7UJW\nIUlDoB9FWgj04uVtssllJ5dzAl0J464MpZTylcdjg15l6Js7F0pL7QSJ4cOrQt/xx0N8vNvVho7y\ncttCOmUK/Pe/sHcvtGwJEybYQHjqqaEx+UUdpCHQjyItBM5gOfPJ5RyO4li6uF2OUkoFhjG2S7ey\ne/err2yAAbvVWuVkjpNPtq1/qmFlZfD55zYQ/u9/dnJMRgZceKENhKecArG6yYDbNAT6USSFwEVs\n5EN+5Hi6cSYD3S5HKaX8a9u2qpa+mTNh82Z7e7duVS19p56qCyb7Q0kJfPKJDYQffmi3vmvXzu5Q\nMnGibV2NiXG7yqikIdCPIiUEbmQ3/+A7utGan3McMegPp1IqAng88NZb8OSTdi08sDN2KydyjBkD\nPXq4W2OkKyyEjz+2gXD6dBsQO3WyexhPnGj3RI62cZUu0hDoR5EQAvdSxN+YSzLx/JoRJKPjXZRS\nYc4Y+OADuOsuu4bf0KF2nbvTTrPdvdoK5Y6CApg2zQbCTz+1Ywq7d68KhIMHayAMMF9DoP6ERIEy\nKphCNh68TCRLA6BSKvzNmmW7GydMsC2BU6faHTxuvRWGDNEA6KZmzeAXv7BBcMcOeP11u13ek0/a\nhbX79oV77qlqtY0WxkBFhf1+DRHaEuiDcG4JNBj+wwJWk8fPOZ6etHG7JKWUarqFC+HOO2HGDNvd\n+MAD8Mtf6uzUcLBrl51dPGWKnaTj9cKAAbZ1cOJEGw79xeu1M78rP8rKDv36SG47knMZY9dgvOgi\n/11rLbQ72I/COQR+ySq+IYczGMAJdHe7HKWUapqcHLj7bhsgWrWyQfCGG3Tx4nCVl2dbb6dMgTlz\nbDiqnLFdGeCOJKRVVPivVhFITKz6SEg49Gtfb6v8+sILbfgNIA2BfhSuIXAZW/gvixlCZ87hKN0S\nTikVfrZuhb/8Bf72N/sm+sc/2i7fFi3crkz5y5Yt8N57NhAuXGhf56YGrcYGMl9ui4sLuzGMGgL9\nKBxD4Bb28ibz6EA6l3MCsTr8UykVTvbsgcceg2efta0611xjWwLbtnW7MqVCnq8hUAdRRKACSvgP\n2aSSyM84VgOgUip8FBXBc8/BI4/Avn12gsEDD+gSL0oFgKaDCFOOhylkU0IFl5BFKolul6SUUg0r\nL4eXX4ZeveD222HECFi82K7/pwFQqYDQEBhBDIYPWcpW9jGBwbSludslKaVU/bxeOxZswAC49lob\n+L7+Gj76CI4+2u3qlIpoGgIjyFzWsoytjKYv/WjndjlKKVU3Y+wyL1lZdoHnpCS79dicOXYvX6VU\nwGkIjBCr2M6XrGIQHTiJnm6Xo5RSdZs/3+7fe+aZdgLIW2/Zrt9zzgm7WZhKhTMNgREgj/38l8V0\noAXncrQuBaOUCk3Ll8MFF8CwYfbfzz0Hq1bBZZdBbKzb1SkVdXR2cJgrpJQpZJNIHBeTRTz6i1Qp\nFWI2boT774c334TUVLvu3803Q1qa25UpFdU0BIYxD17eZSEHKOUKhtMcXTlfKRVCdu6Ehx+GF16w\n3bw33wx33AEZGW5XppRCQ2DYMhims4yN7GYCg+lIutslKaWUVVAATz8NTzwBhYVw5ZVw333QpYvb\nlSmlqtEQGKa+Zz2L2MRJ9OQoOrpdjlJK2X1bX34ZHnwQ8vPt+L8HH4T+/d2uTClVC1cmhojI9SKS\nKyIlIrJAROpdD0BERjrHlYjIOhG5trHnFJFXRWStiBSLSL6IfCAiYfmbaS35fMZy+tKW0fR1uxwV\nLbxetytQocrjsTN8+/WD3/8eBg2C776DqVM1ACoVwoIeAkVkIvAs8DAwBPgW+EREau0nEJHuwHTn\nuCHAX4HnROTCRp4zG7gS6A+cAQjwhYjE+/P6Am0XB5jKQtrQjPMZrDOBVeDl5dnuvBYt4J//dLsa\nFUqMgWnTYPBg+OUvoVUr+OwzmDkTTjjB7eqUUg1woyXwj8AbxphXjTErjDE3AduA6+o4/lpgqzHm\nJuf4V4E3gVsbc05jzMvGmDnGmPXGmIXA3UAHIGz2IyqmnHfIJoYYLiGLRO3NV4Hk8dgB/X37wr//\nDV27wuWX24H92iqo5syBk06C8eNtN/CUKfDDDzB2rK71p1SYCGoIFJEEYCjwWY27PgNOrONhw2s5\nfgaQJSLxTTmniKQCvwI2Aut9rd9NXrxMZSF7KOJnDCWdFLdLUpHsu+/guOPgxhth6FBYuhQWLoSr\nr4ZHHoEJE+zgfxV9liyBs8+GU06B9evhlVfgp5/g4oshRpeeVSqcBPsnNgOIBfJq3J4Hde5z1q6O\n4+Oc8/l8Tmfc4AHgAHAWcJoxprS2JxWRq0UkW0Sy8/Pz672oYPiclaxjJ2cziK60crscFal27oSr\nroLhw2038DvvwBdf2LFeCQnw0kt2gd+PP4YRI2wIUNFh7Vr4xS9s1++338Kjj8KaNfb7JT6sRtUo\npRxu/dlmanwttdzW0PE1b/flnP/CjhkcCawG3hWRWpvUjDGvGGOyjDFZbdq0qae0wFvERuaTywl0\nYwi6xIIKAK/Xtuj07Quvvw633AIrV8LEiYd27YnY1sFPPrELAB93HHzzjXt1q8Dbvh1uuMH+IfD+\n+3Y4wLp18Kc/QYr2SCgVzoIdAncCHg5v9cvk8Ja8StvrOL4C2NWYcxpj9hlj1hhjvgYuAvoAFxLC\nNrCbj1lGDzIYi86yUwGwYIFt+bvmGjurc/Fiu75bs2Z1P2bsWLv/a6tWdg/Y114LXr0qOPbuhbvu\ngp497R8IV11lWwMffhhatnS7OqWUHwQ1BBpjyoAFwNgad43FzuitzTxgTC3HZxtjypt4TrAthQIk\n+lC6K/ZSxLssoCUpXMSxxOhWz8qf9uyB66+3rXkbNtglPmbNskHQF3372rGDo0bBb35jWw89nkBW\nrIKhuBgefxx69LCBb/x4WLECJk+G9u3drk4p5UdupIqngCtF5Lci0l9EnsXO0n0JQET+ISL/qHb8\nS0AnEXnGOf632KVenmjEOXuJyJ9FZKiIdBGRE4F3gVLgowBfb5OUUcE7ZOPFyyVkkYSOuVF+4vXa\nLt8+fezCvjfdZLt+L7us8bM6W7aE6dPhd7+Dp56Cc86BffsCU7cKrIoK+NvfoHdv29V7wgl2MtC/\n/w29erldnVIqAIK+xogxZoqItMYu0dIeWAaMM8ZscA7pUuP4XBEZBzyNXfJlK/A7Y8zURpyzFBgF\n3AKkY7uJvwaGG2O2B+RCj4DB8D6LyaeAn3M8rdFN1pWfLF5sx3d9+63tAp482Q70PxJxcfDsszBw\noD338OF27TgNDuHBGLuo8113werVMGyYXQ9y1Ci3K1NKBZgYU998DAWQlZVlsrOzg/Z8X7KKb8jh\nDAZwAt2D9rwqgu3bB/feC88/b8fxPfYYXHGF/5f0mDULLnSG2b73Howe7d/zK//64gu4/XY7LnTA\nANv9e955us6fUmFORBYYY7IaOk4HmYWYZWzhG3IYQmeOp5vb5ahwZ4xt1enb1y7tcs01sGoV/OpX\ngVnTbdQo+P57aNcOTj/dLimjQs8PP8CYMXaCT34+vPGGXQty/HgNgEpFEQ2BIWQLe5nGUrrQinEM\n0i3h1JH56SfbEnf55dCliw1nkyfblsBA6tkT5s2zIfC66+yYw4qKwD6n8s3KlXDRRXD88XbR52ee\nsV3AV1wBsbFuV6eUCjINgSGigBKmkE0aifyMY4nVl0Y1VUEB3HqrHeu3dKmd/DFvHmQ12DPgP82b\n23GBt9xiu6DPOsvORlbuqJwJPnAgzJgB991nl3v5/e8hMWQXSFBKBZgmjRBQjocpZFNGBRPJIjV0\nV61RocwYu39rv37w5JO2dWf1arvVmxutPLGxdr3B116D2bPtbNOVK4NfRzQzxi7906+f/WPg+utt\n+Lv/fhvUlVJRTUNgCJjLWrayjwkMpi36i1k1wcqVtvv1kkugbVvb8ve3v0FGhtuV2fGHX31lFx8e\nNgw+q7nNtwqIFSvsQt6//CV07w7Z2XZcaGam25UppUKEhsAQMIKeTCSLvnVun6xUHQoL7TZeRx9t\nB/s//7z9PGyY25UdasQIW1fXrrZreNIk20ql/K+oCO68E445xi4J9NJLdkmgIUPcrkwpFWI0BIaA\neGLpS1u3y1DhxBi7j+uAAfDII/Dzn9tZvzfcELoD/Lt2hblz4dxz7Vi0a66BsjK3q4osH35ovyf+\n+teq74lrrgnMTHClVNjT3wwqsIyB9evho4/sWCR15HJy4Oyz4YILoEUL+Ppru8RH2zD4QyItDf77\nX9tS9eqrtgt75063qwp/GzfC+efbNf5SU+0YzDfe0K5fpVS9gr5jiIpgxsDmzXbsUXa2XYA2Oxt2\n7ao6pk8fG2DGjYOTT9aZiY1RXGxb/R59FBIS7DZtN91kd+wIJzEx8NBDdqbqr39tlyv58EP7tWqc\n8nJ4+ml44AH78/fII/CHP9jvD6WUaoDuGOKDYO8YEhaMga1bDw172dl24VmwXZKDBtllSYYOtW/w\nS5bYfWa/+gpKS22LxZgxNhCOGwedOrl7TaHso4/s/ry5uXDppXbWbYcObld15ObPty1YhYV2j9pz\nznG7ovAxZ45dh/Gnn2wL4KRJtstdKRX1fN0xREOgDzQEAtu2HRr2FiyA7c62yzExdhxSVlbVx9FH\nQ3Jy7ecqLLRBcPp0+Phj25UF9jGVgXD48PBr4QqE3Fw7fu7DD6F/f3jhhcjbim3zZrtTxaJFtpXz\n1lt114r65OfDbbfBm2/aRcCfe86GQKWUcmgI9KOoC4E7dhzewrd1q71PxIaRyha+rCw7CzE1tWnP\nZQwsX24D4fTp8M03dneJ9HQ44wwbCM88M/rGNpWWwuOP227T2Fi77+/NN0duN19REVx5Jbz7rl3f\n8OWXdahATV6vXfbn9turFgS/++6m/+wppSKWhkA/iugQuHPn4S18mzbZ+0TsnrOVYS8ry+5CkZYW\nuHr27YPPP68KhXl5to7jjqtqJRw6NLJnO86YATfeaCeAXHSRHfvXubPbVQWeMfCXv9jdLE480U4g\nCYfJLsGweLHt+v3uOxg50m7/N2CA21UppUKUhkA/ipgQuHt3VeCr/LxhQ9X9vXsf2sI3ZIi7uwp4\nvfbN7+OPbSCcP98GhcxMu9bcuHF2dml6uns1+tOmTXZQ/9Sp9rV4/nl7fdGmsjWwTRu79dwxx7hd\nkXsKCmwr8KRJ0Lq1HQt6+eXaXa6UqpeGQD8KyxC4dy8sXFjVwpedbceXVerZ89AWviFDQj9M7dxp\nW8mmT4dPP7WhNjbWthpVzjgeNCj83iDLyuwMz//7Pxty777b7rkbzd2hCxfacW579sA//wkTJrhd\nUXAZA++9Z4cAbNtmt/57+GFo1crtypRSYUBDoB+FfAjcv78q8FW28OXkVN3frVtV2Bs6FI49Nvzf\nTDwe2zJY2W28aJG9vVMnGwbPPttumRXIrmt/+PJLu8DzypV2luzTT9vXS9nwM2GCfZ0ffNCuLRhu\nAb8pcnLscIAZM+zwi5desvsuK6WUjzQE+lFIhcCCAht4qo/jW7266v4uXQ7t0h061HYjRbqtW+GT\nT2wg/Pxz+/+UkGDHT1WGwt693a6yypYtdmD/O+9Ajx62u+/ss92uKvSUlMBvfwv/+pddGufvf697\n1nm4Kymxs6P/+lf7vfvgg3D99TpLXinVaBoC/ci1EFhYaMfEVZ+0sXJl1Z6rHTse2sI3dGj0zaKt\nTVmZnWVc2Uq4YoW9vVevqsklI0dCUlLwaysvt0t63Hef/fftt8Of/xy5wcYfjLHh6M477ff6//4X\nGWskVvf557ZFeM0amDjRTgaKtGtUSgWNhkA/CkoILCqyiylXb+FbscJOjgBo187OkK3ewteuXWBr\nihS5uVWB8MsvbYtLSgqcdlpVKOzSJfB1fP21faNftsw+56RJdmym8s0HH8AvfmG3yvvgA/tzEO62\nboU//hGmTLF/pEyeDGPHul2VUirMaQj0o4CHwEmT7BuBx2O/zsw8dOHloUO1VcBfioth1qyqhaor\nJ8sMHFg1ueTEEyE+3n/PmZdnF/d96y27o8Ozz9pJD9Ewvs3fli61/3c7dti9cS++2O2Kmqaiwi78\nfc89tuX6jjtsyP8LugAAIABJREFUi7AbrdNKqYijIdCPAh4C582zgaQy9HXsqAEhGIyBVauqWgm/\n/tp20TZvbpdmOftsu1B1U1tcKyrgxRftbN/iYhsE77rLtkKqptuxAy680Hb533uv7VoPp3Uj58+3\na/4tWmQXRH/+edsKqJRSfqIh0I9CamKICpz9+2HmzKpQWLlLytChVZNLsrLssjQNmTfPDupfvNh2\n7z3/PPTpE9j6o0lpqQ1Sr79uA+Gbb4b+zhl79tgWv1degfbt4Zln7GLg+gefUsrPNAT6kYbAKGSM\n7XqsXKh63jw7PjMjw7YOjhtnW3FqLrWTn28ne7z2mm3RfeYZG1L0jd7/jLFL6tx2m11Q+oMPQnNn\nFWPsUIBbb4Vdu+B3v4MHHnB3IXalVETTEOhHgQ6Be8q9LNxXwWkZEbovbCTYvRs++8yGwk8/tQtX\nx8TA8OE2EJ51lu3mu/NOuzzNH/5guypDfZ3CSDB9ul0+JjnZzhweNsztiqosX25bhGfPtnW9+KJd\n+08ppQJIQ6AfBToEPrCmiPvXFHFOZjyP90ulX5quCxbSPB47e7tycsmCBVX3jRplu34HDnStvKi0\nfLmdMLJ5M7z6qt1azU2FhXYf5CefhGbN4JFH7HqH4TR2USkVtjQE+lGgQ2CJx/DchmIezCmm0GO4\nrksS9/VOISNB3zDCwvbtdneH9HSd9eumXbvsGLtZs+xM24cfdid0TZtmu3w3bIArr4THHrP7ICul\notrOMi+T1hdzY9dkMhMD+7tJQ6AfBWtMYH6pl/vXFPHyphLSYoV7eiVzY9dkEmM1VCjlk/JyuOkm\nePllG8j/+U/bEhcMGzbY8Ddtmm0JfvFFOPnk4Dy3UipkbS3x8MS6Yl7eVEKxB/5xTBqXdQzsclC+\nhkBtagohbRJjeGFQGktPSmdEyzhuXVnEgDl7mLqtFA3rSvkgPt6Gr+eft131I0bA+vWBfc6yMruj\nyYAB8MUXtuVv0SINgEpFuXVFHq798QDdZ+1h0oYSLmqXyE+npAc8ADaGhsAQNKBZHB8f14IZxzUn\nJUa4aFEBp3y3jx/2lrtdmlKhT8TuzPLpp7Bpk91pZ86cwDzX7NkwZIidEX766XaXn9tu8+9i40qp\nsLK8oILLFxfQZ/YeXt9Swq87JbFmZEvePKYZ/UNszL+GwBB2epsEFp+cziuD0lhd6OH4b/dx+eIC\nNhV73C5NqdA3Zoydsd2qld0i8LXX/HfuHTvgiivsRKDCQtsF/P77wdl+UCkVkhbsq+DCBfsZOGcv\n7+eVcnO3ZHJHteTFQWl0T/FhfVkXaAgMcbEiXNUliZxRLbmzZzLvbi+lz+w93LO6kAMV2kWsVL36\n9IHvvoPRo+E3v4FbbqnanrEpvF473rBfP3j7bbv48/LlcO65/qtZKRVW5uwu58zv95E1dy9f7irn\nnl7JbBjdiif6p9IhKTTDXyWdGOKDUFosekOxhztXFfHvraW0SxQe7JPKlZ0SidUZqUrVraLCBsBJ\nk+xi3++8Ay1aNO4cixbZXUrmz7ctgJMnQ//+ASlXKRXajDHM2FnOQzlFfLOngswE4Y/dk7muSxLN\n491vX9OJIRGqa3Is/xrcjO9ObEGPlFh+++MBjv1mLzN3lrldmlKhKy4Onn3WtuJ98YVduDknx7fH\n7t8PN99stwzMzbW7f3z5pQZApaKQ1xj+u72U4+bu46wf9rOh2MukAankjm7Fn3umhEQAbIzwqlYd\ndEJ6PN8Ma8F/hjRjf4VhzPf7OTd7HysPVLhdmlKh6+qrbQjMz4fjj7dhri7GwJQptut30iS45hpY\nuRIuu0zXglQqylR4DW9tKWHQnL1cuLCA/RVe/n5UGjmjWnJTt2RSwnQpNw2BYUxE+Fn7RFac0pLH\n+qXw9e4KBs3Zy00/HWBnmdft8pQKTSNHwvffQ/v2dv/nl146/Jg1a2y38SWX2OO++852/7ZsGfx6\nlVKuKfEYXt5YTJ/Ze/jlkgPECbw9uBkrRrbk152TSIgJz/BXSUNgBEiKFW7rkULOyJZc0zmJFzeW\n0GvWHp5cV0SpR8d8KnWYHj1g3jwbAq+7Dm680S40XVIC998PRx1lg9+kSTYwHn+82xUrpYKosMLw\n1Lpieszaw7XLCslMjGHa0GYsOSmdSzpEzjh8nRjig1CaGOKL5QUV3LaykOn55fRIieGxvqlc0C4B\niZBvWqX8xuOxM3wffxxOOQW2brVjBS+91O7727692xUqpYJob7mX59aX8Oz6YnaVG05tHc+dPZM5\ntXV8WL2H+joxJLRWLVR+UbnY9Gf5ZdyyopCLFhVwUss4nuqfynHpuoitUgfFxtodPgYMsGP+unWD\nzz+3awwqpaLGjlIvT+cW88LGEgoqDOdkxnNXzxSGtYzs90xtCfRBuLUEVlfhNby+uZS7Vxeyo8xw\nWYdEHu6bQufk0F67SKmg277dLiydkOB2JUqpINlU7OHxdcW8uqmEUi9c3D6BO3qmcEzz8G4jC+kl\nYkTkehHJFZESEVkgIvVusikiI53jSkRknYhc25hzikgrEXlORFaKSLGIbBKRF0WkdSCuL5TExdjF\npteMrFpsuu/sPdyri00rdah27TQAKhUlcgo9/HZpAT1n7eHFjSVc2iGRlae05J0hzcM+ADZG0EOg\niEwEngUeBoYA3wKfiEit+y2JSHdgunPcEOCvwHMicmEjztkB6Aj8CTgKuAw4BXjb39cXqprHx/BQ\n31RWjWzJhHaJ/CWnmN6zd/PaphI82hqslFIqCvy4v4JLF+2n7+w9/GtrKdd0SWLtqJa8dnQz+qRF\nXw9Z0LuDRWQ+sNQYc1W129YA7xlj7qjl+EeBC4wxvavd9jdgoDFmeFPO6dw/DvgISDfG7K+v5nDu\nDq7Ld3vK+eOKQubtreCYZrE82T+V0zK0FUSpSFRQ4WVGfjm7yw2nZ8TTLUT3MVUqUObvLefhnGKm\n7SgjLVa4oWsSf+ieTNvEyFwkJSQnhohIAjAUeKLGXZ8BJ9bxsOHO/dXNAK4QkXhAmnBOgOZAKVDU\ncOWRZ1jLeOYOb8G728v488pCu9h0ZgKP90uhb1r0NIUrFam2lHiYllfGtB1lfLmrnOpLh/ZPi+Ws\nNvGMa5PAya3iw36tM6VqY4xh1u5yHsopZuauclrFCw/0TuGmbkm0DLOdPQIl2O/2GUAskFfj9jyg\nrul47YAvajk+zjmfNPacIpIO/AV41RhT6xYbInI1cDVAly619lSHPRHh4vaJnJeZwKT1xTy0tphB\nc/ZybZck7uudQkaC/pAoFS6MMSwr8PDBjjI+yCsje5/91dYzJYYbuyYxvm0imQnCp/nlTM8v4/kN\nJTyVW0JarDAmwwbCs9rE00knjakwZ4zh4x3lPLy2iHl7K2iXKDzRL4VruiSTFqd/8FTnVpNPzT5o\nqeW2ho6vvF3qOeawc4pIKvAhsAU7RrD2JzTmFeAVsN3B9dQW9pJihT/1TOHKTkncv6aIyRtKeGtL\nKff0SubGrskkhul2OEpFugqvYc6ecj7IK2NaXhm5xba574T0OB7uk8L4tgn0T4s9ZH2zfmlx3Nw9\nmQMVhq92lTE9v5zpO8r4X57df/yoZrFOIEzgxJZxxGsroQoTHmOYur2Mh3OKWFLgoWtyDJMHpvKr\nTkkk6ftYrYIdAncCHmzrXnWZHN6SV2l7HcdXALuwYc+nc4pIGnaSCcA5xpiSxhQf6TITY5g8KI0b\nuiZx28pCbl1ZxOSNJbrYtFIhpKDCy6f5NvhNzy9jT7khMQbGtI7njp4pnJOZQPukhlvx0+KEc9sm\ncm7bRIwxLD/g4ZN8GwqfzC3m0XXFNI8TTndaCc9s49t5lQq2cq/hn1tKeWRdMasLPfRLjeXNo9O4\ntEOi/hHTgKCGQGNMmYgsAMYC71a7aywwtY6HzQPOr3HbWCDbGFMOdgBkQ+cUkWbAJ9jQeKYx5sAR\nXEpEG9gsjunHtWCGLjatVEiobXxfq3jh3MwExrdN4PSMhCPq5hIRBjaLY2CzOG7tAfvLvczcZbuN\np+8o573ttpVwSPOqVsIT0uOI0zdY5aJij+G1TSU8tq6YjSVehjSP5d0hzZjQLiFitnULNDdmB08E\n3gKuB+YC1wK/wc723SAi/wAwxvzSOb47sAx4FXgZGAFMBi41xkz18ZzNsBNFmmMDZUG1knYbY8rq\nqzkSZwf7qsJreG1zKffoYtNKBU194/vGt01gfNtETgxSCDPGsLTAaSXcUca3eyvwGGgZL5yREc+4\nzATOyEggM0JnWarQU1Dh5cUNJTyVW0xemWFEyzju6pnCmW3Ca2u3QPJ1drArO4aIyPXY8XjtsQHv\nD8aYr537ZgEYY0ZVO34k8DQwENgKPGqMeakR5xwFfFVHOaONMbPqqzeaQ2Cl/eVeHllXzFO5xcQA\nt/ZI5k89UnSQrVJ+Ut/4vvFOi1/N8X1u2Fvu5fOddhzhJ/ll5JUZBMhqEce4NjYUZrWII0bfjJWf\n7Srz8tz6YiZtKGGPs9zRnT1TOKVVnOs/F6EmpENguNEQWGVDsYc7Vhbx9rZS2iUKD/VJ5YpOidr0\nrlQT1De+b3zbRM5tm0C7EG5h8xrDov1VrYTf7a3AABkJwpkZCYzLTOD0jHha60oD6ghsK/HyVG4x\nL24sptAD57dN4M6eyTo8qR4aAv1IQ+DhdLFppZqmtvF9reOFc5zWvrFHOL7PTTvLvHyWX8Yn+eV8\nurOMnWWGGGxr5rjMBMa1SWBw81htJVQ+WV9k9/X9++YSyr1waYdEbu+ZzKBmupZtQzQE+pGGwNoZ\nYw4uNr2+2KuLTStVC2MMPxZ4mBYC4/uCyWMM2fsqnG7jcn5wrrtdYlUr4diMeNJ10V5Vw8oDFTyy\ntph/bS1FgCs7JfLnHin0TNWx6L7SEOhHGgLrV+IxTFpfzINriyn2GK5zFpvWLiAVrcq9hm+c8X0f\n5JWx3hnfNyw9jvNCaHxfMOWVepmRb7u9P9tZzp5yQ6zAidVaCY9qFl3/J8o6UGFYXehhVaGH97eX\n8t72MpJi4JouSdzSPVkXMG8CDYF+pCHQNztKvdy/poiXN5bQPE64p1cKN3RN0sWmVVQI9/F9wVTh\nNczfW8H0fDu5ZNF+DwAdk2IObmc3JiOeZnH6/xUpvMawucTLqgMeVjqBb+UB+3lzSdWehs3jhBu7\nJnFzt2Ta6M9Lk2kI9CMNgY3zU0EFt60s5JP8cnqmxPBYv1QmtA2NxaaNMXgM9gP7ZmQ/2689xlDh\n3G9vs8cfvK3a4yv/XXkfQLxAnEB8jNjPAnExUsvtzucYiBPn/hh0gk2YqRzf90FeGV/tPnx83+kZ\nCaSG6fi+YNpa4jm4nd3nO8vZX2GIFzipVbydcdwm+lpOw1X1Vr1VByoOBr5VBzwUV9u/unmc0C81\nlr5psfaz8+/eKbHacOAHGgL9SENg01QuNv3TAQ8ntYxjaIu4aqGpKmzVFqgOCWOHBK/GPtZ+XRn0\nvA1W7S6Bw8PhEYTKWm+vcb5DzhFTGWTFeUzVORJioHlcDM3jhOZxQot4+zkhwsay1adyfN8HzsSO\nyvF9vVJiGN82kfFtExgegeP7gqnca/h2T1Ur4Y8FtpWwa3IMZ7VJYFybeE5treHaTb626sUA3VJi\n6JsaWy3wxdE3LZa2CaKhPoA0BPqRhsCmq1xs+qGcIvZW2DFAcYLzWYit8e/K+2IRp2Ws8jYhFqe1\nDBuEqr6Wes5rH3vwvLU9V7X763vswTrqeC6wobPca4NpudOaWO6E0nKv89kJrvY4535v7bcfckzN\nc3id52jiuau3YB6JxBho4QRDGw6rBcUan+u6v3mchGxw0vF97tpU7OETp5Xwi51lFHrsHySjWsU7\noTCB3qkx+v8fAHW16q0u9FDkqTqurla9XimxumevSzQE+pGGQBWpvE4rqi+hstRrKKgw7Hc+9lX/\nXF75b+/h95cbn1pgU2JxAmHMoaExTmgeXz00xhwaMOOrjm0WJ37pUq9rfN/YjHjOy9TxfW4p9dhA\nXrmd3cpCm0R6pthWwtMz4umYFEt6vJAe4n9chIraWvUq/62teuFLQ6AfaQhUqumMMRR5ODwklh8e\nKPdXeKv9u+qYfRU2gPry2yot9vBweFiojIuhefyht6fECt86LX46vi885BZVLVT95a7yQ8acVUqL\nlYOhMD3efrSIi6lxm/3Do/rX6c73UKQMdyh0WvVWaqteVNAQ6EcaApVyn9cYCj11hcfK272Ht1LW\nCJQHGugDrz6+78SWcTpZJ0wUewwL9lWwq9zL3nJjPyoM+8q97K2o+npvuf1Do/KYhlqpk2OwodAJ\njS0OhseYg6GxReXXtQTLpBiC1kpWvVVv1cHA51urXt/UWPqlxWmrXoTwNQTqqr5KqbAQI7a790g3\nC/CYGt3aTjgs8BgGpcXq+L4wlRwrnNSqcduIGWP/KNhbbg4JhnsrvOw7GBrt15XH7CozrC30HLyv\nvIF2lIQYDgmNLeJraXGs8XX1YJkae3iIrNmqVxn46mrVG906/pDAp616qpKGQKVUVImVyjdctytR\nbpNqf1h0bsLjjTGUeDkkKFYFyqoWyJpfbyr2Hrytti7s6mKFg+GxRZyws8ywqY5WvdGt4rVVTzWK\nhkCllFKqCUSE5FjbCtmepk0UKvVUtULuqwySFXW0SJZ7GdQsRlv1lN9oCFRKKaVckhgrZMYKmYlg\nF8BSKnh0jQOllFJKqSikIVAppZRSKgppCFRKKaWUikIaApVSSimlopCGQKWUUkqpKKQhUCmllFIq\nCmkIVEoppZSKQhoClVJKKaWikIZApZRSSqkopCFQKaWUUioKaQhUSimllIpCGgKVUkoppaKQhkCl\nlFJKqSgkxhi3awh5IpIPbAjw02QAOwP8HG6L9GvU6wt/kX6Nen3hL9KvMdKvD4JzjV2NMW0aOkhD\nYIgQkWxjTJbbdQRSpF+jXl/4i/Rr1OsLf5F+jZF+fRBa16jdwUoppZRSUUhDoFJKKaVUFNIQGDpe\ncbuAIIj0a9TrC3+Rfo16feEv0q8x0q8PQugadUygUkoppVQU0pZApZRSSqkopCFQKaWUUioKaQh0\nkYicIiLTRGSLiBgRudLtmvxJRO4QkR9EZL+I5IvIhyIyyO26AkVE7nRex+fdrsVfRCRWRP4iIrki\nUuJ8flBE4tyurSl8+ZkTkT4i8l8R2SsiRSKyUET6u1Buo4nIDSKy1PmZ2y8i80TkbOe+eBF51Lm/\nUES2ici/RaSL23U3loi0F5E3nd8rJSKyXERG1nHsK85rfWuw6/RFfd+Tvr5mItJORN4Ske3OcUtE\n5BdBv5ha+PI+ICJvONde/eO7Ws51vIh8LiIHRKRARL4VkYzgXc3hROT+WmrfXu3+C0RkhnPtRkRG\n1Xh8KxF5TkRWikixiGwSkRdFpHUw6tcQ6K40YBnwe6DY5VoCYRQwGTgROBWoAL4QkVZuFhUIIjIM\nuApY6nYtfvZn4Abgd0A/7PfqDcAdbhZ1BOr9mROR7sBcIBf7PTsIuBs4EMQaj8Rm7Gt2LJAFfAn8\nT0SOBlKc2x9yPo8HOgOfhlOoF5F07GskwNlAf+AmYEctx14EHAdsDWaNjVTf96Svr9k/sP8P44Gj\nnK/fEpFTAlu6T0bh2/vAF0D7ah/jqt8pIicAnwGzgGHAUOAJoDxwpftsFYfWflS1+1KBb4E/1vHY\nDkBH4E/O4y4DTgHeDlSxhzDG6EcIfGDfZK50u44AX2Ma4AHOdbsWP19XC2At9hfcLOB5t2vy47V9\nBLxZ47Y3gY/crs0P13bYzxzwb+Bfbtfm5+vcDVxTx30DAAMc5Xadjbieh4G5PhzXFdiCDUfrgVvd\nrt2Hmht8H6jtNXMe96sax20IxWuu7X0AeKOh3ynYIPWQ2/XXUtf9wDIfjstwXrdRPhw7DvACzQNd\nv7YEqmBqhm193uN2IX72CvCeMeZLtwsJgG+A0SLSD0BEBmDD7nRXqwoAEYkBzgWWi8inTvfNDyIy\n0e3amsLpyr8E+6b7bR2HNXc+h9PP5PnAfBGZIiI7RGSxiNwoIlJ5gNNK9jbwoDFmhWuVBkZtr9k3\nwMUi0lpEYkRkPNAG27oWaup6HzjJeT1Xi8irIpJZeYfz7+HANhH5RkTyRGSOiJwWxLrr08Ppzs8V\nkXdEpMcRnq85UAoU+aG2emkIVMH0LLAYmOd2If4iIlcBvYB73K4lQB4F3sIGo3LgJ2zL4GR3ywqI\nTGxguhPb7TQWGyT+JSLnuFlYY4jIUSJyAPsm8hIwwRjzYy3HJQBPAh8aYzYHucwj0QO4HlgHnIH9\nvfIIdphCpQeAXcaYF4NfXuDU85pdjG1l2ol93f8FXGqMWRz8KhtU2/vAp8AvgdOAW4DjgS9FJNG5\nvzJUPQC8BpwJzAFmiMgxwSi6HvOBK4GzsEOC2gHfNnVMnzPc4S/Aq8aYCn8VWZewGQeiwpuIPAWc\nBJxkjPG4XY8/iEhfbNfUycaYMrfrCZCJ2F/OP8cGwMHAsyKSa4z5u6uV+V/lH8UfGGOecv69WESy\nsAHjI3fKarRV2NcpHbgQeFNERhljllUe4LSU/dM55jxXqmy6GCDbGFM5LnWRiPTGvkbPOxNErsT+\nH0SMBl6zB7HdjWOwQfB84B8icooxZklQC61HXe8Dxph3qh32o4gswHZnnw38l6qfzZeNMa85/17k\nTLK4Frgu0LXXxRjzSfWvnQkt64ArgKdqfVAdRCQV+BA7jOFP/qqxPtoSqAJORJ4GLgVONcasc7se\nPxqO/cW7TEQqRKQCGAlc73ydWP/Dw8LjwBPGmHeMMT8aY97C/mIL14kh9dmJHbS+vMbtK4CwmUFr\njCkzxuQYYyqD0mLgD5X3V+sqPRo4zRizy6VSm2ob9b9Go7GD87dV+7nsCjwqIuHU4nlQfa+ZiPTE\nToy5yhgz0xizxBjzAPCDc3tIaMz7gDFmK3aSU2/npm3O55D/2TTGHMD+wdy7oWOrE5E0oDJQnmOM\nKfF3bbXRlkAVUCLyLHAJdjDsSrfr8bP/Adk1bnsdWINtIYyE1sEU7CDu6jxE4B+QxpgyEfkB6Fvj\nrj7YVolwFQMkgl1yBHgHO+t5lDFme30PDFFzqf81mgy8V+P+GdgQ9WpgS/M/H16zFOdzyP6cNvZ9\nwFn2pSNV4W89doZ3ba/7YUMd3CQiSdiVFL5qxGOaYQOgAGc6QTIoNAS6yEn+vZwvY4AuIjIY2G2M\n2eheZf4hIi8Al2O7JvaISDvnrgPB/CYPFGPMXmBv9dtEpBD7+i2r/VFh50PgdhHJxf51OwS71ME/\nXK2qiXz4mXsM+I+IzMEurzIa++Z1vhv1NpaIPAJ8DGzCDsD/OXaJjrOd1qR3sUumnAuYaj+T+4wx\n4bJM1dPYMVd3AVOw35O/w47lxBizgxrLxTjjWbcbY1YFudYG1fc9iQ0+Db1mK4EcYLLYtRB3Yb9f\nx2KXjHFVQ+8DzvXfD0zFhr5uwF+xr+H7AMYYIyKPAw+IyFJgEXYc5DDgxuBdzeFE5Ans78mN2HHF\n92CXhXnTub8VtrUy3XlILxHZi/1+3O4EwM+wk0HOB1KdbmGwv5cC25jg1rRq/TBgfzmbWj7ecLs2\nP11fbddmgPvdri2A1zyLyFoiphnwDLaVpRg71uVhIMnt2pp4PQ3+zGHHk612rncpdoC967X7eH1v\nOK9VKfZN9AvgDOe+bvX8TF7pdu2NvM6zgSVAifNa/Q6Qeo5fTwgul+LUVuf3pK+vGbbrcSqQBxQ6\n/zdXuH1tTm31vg8AydiW2h3Y3pMNzrV3ruVcf8KGrULge2BMCFzfO9iwXoYdyzcVGFDt/isbuP66\nXn+flpM50g9xilBKKaWUUlEkJMYLKKWUUkqp4NIQqJRSSikVhTQEKqWUUkpFIQ2BSimllFJRSEOg\nUkoppVQU0hColFJKKRWFNAQqpUKKiFwpIvNFpFBE9ovIbBE5bH9bEXlDRIzzUSEiu0TkGxG5XURa\n1Di2W7Vja3580YQanxCR9TVqNs7Ct2FDRGaJSM3dNZRSUUJ3DFFKhQwReRG4Crv1193Y31GXAB+I\nyO3GmEdrPGQl8CvsdkutsDsI3ApcLSKnGmPW1zj+Vuy2Y9Xt80PpH2P3ki7yw7mC6Xqg3O0ilFLu\n0BColAoJInI+cC1wnTHmpWp3fSIi24GHReRzY8zCavcVGmO+q/b1xyLyMnY3gdex275Vt6rG8X5h\njMkH8v193kAzxix3uwallHu0O1gpFSp+j90D9dVa7nsYKMCHfUKNMZuB/wNGiUi/Iy1KRNJF5N9O\n9/Q2Z8/amscc0h1crfv5EhF53enW3iwilzn3/0lEtopIvog8KiIxNc43SEQ+FpEC5+PdanuuIiKj\nnPOPcu47ICLrROT6GucZKCKfishup/4VInJDtfsP6w4WkVOd7vgSEckTkcnVu7n99dxKKfdpCFRK\nuU5E4rDdqR8aYzw17zfG7AO+Ak7x8ZSfO5+H1bg9RkTianw09HvwdeAs4GbgauB0bBe1Lx4FtgEX\nAnOAN0XkSeB44NfYfZn/BFxc+QAR6YXtsk4CLsfuPToQ+FBEpMb5X8XuEzsBu2/1CyJyfLX7pwEe\n4DLgPOA57H7QtRKRAcCnwE6n5vuAnwO1jRv063MrpYJPu4OVUqEgA0jEbh5flw3AmT6eb7PzuW2N\n2z+o5dgHgPtrO4mIDATOBy4xxkxxbvsKu4n9fh/q+NIYc6fzuPnARdhA1M8Ju5+KyHhskHrHecx9\nwHbgLGNMmfPYpdjxj+Ow4w8rvW2MedA5ZhZwLnAB8L2IZAA9gPONMT86x89soN57sf/P51WGcRHZ\nDUwRkeHGmHkBfG6lVJBpS6BSKhLVbDGr9AfguBofr9RznuOcz9MqbzDGHKCqpbEhB4OPMWY/dtzg\n7BqtnTlAx2pfjwHeB7yVrZVALrAeyKpx/s+qnb8cWAN0cm7aDWwCXhKRiSKS6UO9xwPv16hvKlAB\nnBTg51aIIx+5AAAChklEQVRKBZmGQKVUKNgJlAJd6zmmK7DFx/NVhqq8GrfnGGOya3xsrec87YAC\nY0xxjdt3+FjH3hpfl9VxW1K1rzOAP2Nn7Vb/6AF09uH8SQDGGC+263o78BqwXUTmiMiQeuptT43/\nMycQ7sLOvg7kcyulgkxDoFLKdcaYCmAecHZtY/REpDkwCvjax1Oe7nyeV+9RDdsONBOR5Bq3B7Jl\nazfwMoe3WB4HPNiYExljVhpjLgTSsS2MSdgZ1HX97t9GjWsTkVigtVNXIJ9bKRVk+sOolAoVzwJ9\ngN/Wct/tQHPg+YZOIiKdgHuAr4wxq46wph+czwcXq3Zmyo49wvPWZyYwCFhQS6vl+qac0BhTboz5\nEngK29qXXseh84EJTvCrdAF2/Pg3AX5upVSQ6cQQpVRIMMb8T0Rews4yHQB8hP0dNRE7Q/aOGmsE\nAqSKyDDsGMB04ETsWoMF2EWka+orIjtr3FZijFlcR00/icg04EWnNXIbcBuBXRT6fuw6hx+LyGvY\nrvKO2OD5hjFmli8nEZGjgSeAKcA6oCW2m3mJMaauVr0HgUXA/5yFuzthZzjPqDEpJBDPrZQKMg2B\nSqlQcj22Neo67M4hXmAhMN4YM62W4/thu3y92J0/VgBPAi86y8rU9EQtt60FetVT05XAi9jlXA4A\nL2BbCC9q+HIazxiz2gm2D2InrSRjx0LOxE4i8dV27Pi+u4AO2DF8X2HDWF3P/ZPI/7dzxwYAgyAU\nBXG8TGqXFUnBBDam+HcLSPkKYT01dxnfmg3oXXPG5sTx28B9q7v/ngEAgMv8CQQACCQCAQACiUAA\ngEAiEAAgkAgEAAgkAgEAAolAAIBAIhAAIJAIBAAI9AELDhsrbDvyYgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117409c88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "j = 1\n",
    "for method, stats in zip(methods, backward_times):\n",
    "    if method == \"implicit euler IFT\":\n",
    "        j += 1\n",
    "    if method != \"dopri5 adjoint\" and method != \"implicit euler IFT\":\n",
    "        plt.plot(stats, label=method, color=color_map[j])\n",
    "        j += 1\n",
    "\n",
    "plt.xticks(range(len(x_ax)), x_ax)\n",
    "plt.legend(fontsize=14)\n",
    "plt.tick_params(axis='both', which='major', labelsize=14)\n",
    "plt.ylabel(\"time (s)\", fontsize=15)\n",
    "plt.xlabel(\"ODE dimensions\", fontsize=15)\n",
    "plt.title(\"AVG Backward time (zoomed)\", fontsize=15)\n",
    "plt.savefig(plots_path + \"backward_avg_time_with_CG_no_dopri5_no_IFT.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[0.6066, 0.1369]])"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import torch\n",
    "torch.rand(1, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

